On the multipliers at fixed points of self-maps of the projective plane

This paper deals with holomorphic self-maps of the complex projective plane and the algebraic relations among the eigenvalues of the derivatives at the fixed points. These eigenvalues are constrained by certain index theorems such as the holomorphic Lefschetz fixed-point theorem. A simple dimensional argument suggests there must exist even more algebraic relations that the ones currently known. In this work we analyze the case of quadratic self-maps having an invariant line and obtain all such relations. We also prove that a generic quadratic self-map with an invariant line is completely determined, up to linear equivalence, by the collection of these eigenvalues. Under the natural correspondence between quadratic rational maps of $\mathbb{P}^2$ and quadratic homogeneous vector fields on $\mathbb{C}^3$, the algebraic relations among multipliers translate to algebraic relations among the Kowalevski exponents of a vector field. As an application of our results, we describe the sets of integers that appear as the Kowalevski exponents of a class of quadratic homogeneous vector fields on $\mathbb{C}^3$ having exclusively single-valued solutions.

==> anc/Case-study/README.md <==
# A case study

We define a concrete quadratic self-map and perform all the computations that are described in the paper on this particular example.



==> anc/Case-study/case-study.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "# Case study of a \"sufficiently generic\" example"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "Let us consider the following endomorphsim\n",
    "\n",
    "$f \\;\\colon\\; [z_0:z_1:z_2] \\;\\longmapsto\\; [z_0(z_0 + 4z_1 + 2z_2) : z_1(2z_0 + 3z_1) : z_2(4z_0 + 5z_1 - z_2)]$\n",
    "\n",
    "This map has three invariant lines, but we work with respect to the line $\\{z_0=0\\}$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "**Remark:** According to the \"normal form\" used in the paper, the above map $f$ is defined by the following coefficients:\n",
    "\n",
    "```python\n",
    "a = 4\n",
    "b = 2\n",
    "c_0 = 1\n",
    "c_1 = 2\n",
    "c_2 = 0\n",
    "c_3 = 0\n",
    "c_4 = -1\n",
    "c_5 = 3\n",
    "```"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(z_0, z_1, z_2)"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "var('z_0 z_1 z_2')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "f_0 = z_0*(z_0 + 4*z_1 + 2*z_2)\n",
    "f_1 = z_1*(2*z_0 + 3*z_1)\n",
    "f_2 = z_2*(4*z_0 + 5*z_1 - z_2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "## Part I. Compute the values of the invariants $t_i, d_i$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "source": [
    "If we make $z_0=1$ the map $f$ is given by $(f_1/f_0, f_2/f_0)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "F_chart0 = [(f_1/f_0).subs(z_0==1), (f_2/f_0).subs(z_0==1)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[z_1 == 0, z_2 == 0], [z_1 == 1, z_2 == 0], [z_1 == 0, z_2 == 1], [z_1 == (-3/5), z_2 == (4/5)]]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# The fixed points in this chart are:\n",
    "S = solve([F_chart0[0]-z_1, F_chart0[1]-z_2], [z_1,z_2])\n",
    "S"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "DF_chart0 = matrix([\n",
    "    (diff(F_chart0[0],z_1), diff(F_chart0[0],z_2)),\n",
    "    (diff(F_chart0[1],z_1), diff(F_chart0[1],z_2))\n",
    "]).simplify_rational()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "I-df at p_0:\n",
      "[-1  0]\n",
      "[ 0 -3]\n",
      "\n",
      "I-df at p_1:\n",
      "[ 1/5  2/5]\n",
      "[   0 -4/5]\n",
      "\n",
      "I-df at p_2:\n",
      "[ 1/3    0]\n",
      "[-1/3    1]\n",
      "\n",
      "I-df at p_3:\n",
      "[-3 -6]\n",
      "[-4 12]\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for k in range(4):\n",
    "    print 'I-df at p_{}:'.format(k)\n",
    "    print (identity_matrix(2) - DF_chart0.subs(S[k]))\n",
    "    print ''"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "The spectra of $f$ in the distinguished affine chart is:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "t_0 = -4\n",
      "d_0 = 3\n",
      "\n",
      "t_1 = -3/5\n",
      "d_1 = -4/25\n",
      "\n",
      "t_2 = 4/3\n",
      "d_2 = 1/3\n",
      "\n",
      "t_3 = 9\n",
      "d_3 = -60\n",
      "\n"
     ]
    }
   ],
   "source": [
    "t = [(identity_matrix(2) - DF_chart0.subs(s)).trace() for s in S]\n",
    "d = [(identity_matrix(2) - DF_chart0).subs(s).determinant() for s in S]\n",
    "\n",
    "for k in range(4):\n",
    "    print 't_{} = {}'.format(k, t[k])\n",
    "    print 'd_{} = {}\\n'.format(k, d[k])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "### Compute the  values of $\\beta_i$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "b_0 = 1 - sum(1/d[k] for k in range(4))\n",
    "b_1 = 3 - sum(t[k]/d[k] for k in range(4))\n",
    "b_2 = 9 - sum(t[k]^2/d[k] for k in range(4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(59/15, -49/15, 29/15)\n"
     ]
    }
   ],
   "source": [
    "print (b_0, b_1, b_2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "## Part II. Compute the values of the invariants $u_i, v_i$ for $i=4,5,6$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "If we make $z_1=1$, the map $f$ is given by $(z_0,z_2)\\mapsto(f_0/f_1, f_2/f_1)$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "F_chart1 = [(f_0/f_1).subs(z_1==1), (f_2/f_1).subs(z_1==1)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "DF_chart1 = matrix([\n",
    "    (diff(F_chart1[0],z_0), diff(F_chart1[0],z_2)),\n",
    "    (diff(F_chart1[1],z_0), diff(F_chart1[1],z_2))\n",
    "]).simplify_rational()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[z_2 == 0, z_2 == 2]"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# In this chart, the fixed points on the invariant line are given by the zeroes of the following polynomial:\n",
    "delta = (f_2 - z_2*f_1).subs([z_0==0, z_1==1]).expand().factor()\n",
    "solve(delta, z_2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "Now let's make $z_2=1$ to look at the fixed point $[0:0:1]$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "F_chart2  = [(f_0/f_2).subs(z_2==1), (f_1/f_2).subs(z_2==1)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "DF_chart2 = matrix([\n",
    "    (diff(F_chart2[0],z_0), diff(F_chart2[0],z_1)),\n",
    "    (diff(F_chart2[1],z_0), diff(F_chart2[1],z_1))\n",
    "]).simplify_rational()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "The spectrum of the following matrices defines the values $(u_i,v_i)$ for $i=4,5,6$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "I-df at p_4:\n",
      "[-1/3    0]\n",
      "[   0 -2/3] \n",
      "\n",
      "I-df at p_5:\n",
      "[-5/3    0]\n",
      "[-4/3  2/3] \n",
      "\n",
      "I-df at p_6:\n",
      "[3 0]\n",
      "[0 1]\n"
     ]
    }
   ],
   "source": [
    "print 'I-df at p_4:\\n', (identity_matrix(2) - DF_chart1.subs([z_0==0, z_2==0])), '\\n'\n",
    "print 'I-df at p_5:\\n', (identity_matrix(2) - DF_chart1.subs([z_0==0, z_2==2])), '\\n'\n",
    "print 'I-df at p_6:\\n', (identity_matrix(2) - DF_chart2.subs([z_0==0, z_1==0]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "u_4 = -2/3\n",
      "v_4 = -1/3\n",
      "\n",
      "u_5 = 2/3\n",
      "v_5 = -5/3\n",
      "\n",
      "u_6 = 1\n",
      "v_6 = 3\n",
      "\n"
     ]
    }
   ],
   "source": [
    "u = ['']*7\n",
    "v = ['']*7\n",
    "\n",
    "u[4] = -2/3; v[4] = -1/3\n",
    "u[5] = 2/3; v[5] = -5/3\n",
    "u[6] = 1; v[6] = 3\n",
    "\n",
    "for k in range(4,7):\n",
    "    print 'u_{} = {}'.format(k,u[k])\n",
    "    print 'v_{} = {}\\n'.format(k,v[k])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "## Part II. Compute the values of the invariants $p,q,r,s$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "p = u[4] + u[5] + u[6]\n",
    "q = u[4]*u[5]*u[6]\n",
    "r = v[4] + v[5] + v[6]\n",
    "s = u[4]*(v[5] + v[6]) + u[5]*(v[4] + v[6]) + u[6]*(v[4] + v[5])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "inv_names = ['p', 'q', 'r', 's']\n",
    "invariants = [p, q, r, s]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "p = 1\n",
      "\n",
      "q = -4/9\n",
      "\n",
      "r = 1\n",
      "\n",
      "s = -10/9\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for k in range(4):\n",
    "    print '{} = {}\\n'.format(inv_names[k], invariants[k])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "## Part III. Analyze the polynomials $h$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "### Polynomials $h$\n",
    "\n",
    "The computation for the polynomials $h$ is described in the program `'Compute-h-interactive.ipynb'`. Below we run the *script version* in a subrocess."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true,
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Input given: [-4, 3, -3/5, -4/25, 4/3, 1/3, 9, -60]\n",
      "td_format = True \n",
      "\n",
      "Final result:\n",
      "\n",
      "hp = 3304458636693875651644773*p^4 - 23379088345478790415995340*p^3 + 49551679403386908799808694*p^2 - 39615490609470050079352860*p + 10138440914868056043894733 \n",
      "\n",
      "hq = 802983448716611783349679839*q^4 + 6057061832873045850450465888*q^3 + 8220892437890168859863219744*q^2 + 1049813648791026016967518720*q - 656868792374273004661408000 \n",
      "\n",
      "hr = 3304458636693875651644773*r^4 + 236886089402261035384796*r^3 - 2361480475447712921087794*r^2 - 1054408391045835895722692*r - 125455859602587870219083 \n",
      "\n",
      "hs = 802983448716611783349679839*s^4 - 255708691033085259944247216*s^3 - 1889198858093497242051156664*s^2 - 605423311222765579888256320*s + 85011752062106601163535600 \n",
      "\n"
     ]
    }
   ],
   "source": [
    "%%script sage \"../Compute-h/compute-h-script.sage\"\n",
    "# Excecute script in sage subrocess"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "Below we verify that the discriminant of `hp` is not zero:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "del p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "66477304082462489350087283812863009916933956743212384949051342887633881083978236796690610934444128089161825175089935304101170476980838990872576000000\n"
     ]
    }
   ],
   "source": [
    "S.<p> = PolynomialRing(QQ)\n",
    "hp = 3304458636693875651644773*p^4 - 23379088345478790415995340*p^3 + 49551679403386908799808694*p^2 - 39615490609470050079352860*p + 10138440914868056043894733\n",
    "print hp.discriminant()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<type 'sage.symbolic.expression.Expression'>"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "type(t[0])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "## Part IV. Compute the other endomorphisms that share affine spectra"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "We compute a Gröbner basis of the ideal of all relations involving the affine spectra."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "t_0, t_1, t_2, t_3 = (-4, -3/5, 4/3, 9)\n",
    "d_0, d_1, d_2, d_3 = (3, -4/25, 1/3, -60)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "# Define multivariate polynomial ring with rational coefficients\n",
    "R = QQ['w_0,w_1,w_2,w_3,x,y,c_0,c_1,c_2,c_3,c_4,c_5,a,b']\n",
    "(w_0, w_1, w_2, w_3, x, y, c_0, c_1, c_2, c_3, c_4, c_5, a, b) = R.gens()\n",
    "\n",
    "# Relations coming from Jacobi formula:\n",
    "Rel = [0 for i in range(5)]\n",
    "Rel[0] = a^2*d_3*x^2 + 2*a*b*d_3*x*y + b^2*d_3*y^2 + a^2*d_1*x + 2*a*d_1*x + 2*a*d_3*x + 2*b*d_3*y + d_1*x + d_3\n",
    "Rel[1] = a^2*d_3*x^2 + 2*a*b*d_3*x*y + b^2*d_3*y^2 + b^2*d_2*y + 2*a*d_3*x + 2*b*d_2*y + 2*b*d_3*y + d_2*y + d_3\n",
    "Rel[2] = a^2*b*d_1*d_2*d_3*x + a*b^2*d_1*d_2*d_3*y + a^2*d_0*d_1*d_3*x + a*b*d_0*d_2*d_3*x + a^2*d_1*d_2*d_3*x + a*b*d_1*d_2*d_3*x + a*b*d_0*d_1*d_3*y + b^2*d_0*d_2*d_3*y + a*b*d_1*d_2*d_3*y + b^2*d_1*d_2*d_3*y + a*b*d_0*d_1*d_2 + a*b*d_1*d_2*d_3 + a*d_0*d_1*d_3*x + a*d_0*d_2*d_3*x + a*d_1*d_2*d_3*x + b*d_0*d_1*d_3*y + b*d_0*d_2*d_3*y + b*d_1*d_2*d_3*y + a*d_0*d_1*d_2 + b*d_0*d_1*d_2 + a*d_0*d_1*d_3 + b*d_0*d_2*d_3 + a*d_1*d_2*d_3 + b*d_1*d_2*d_3 + d_0*d_1*d_2 + d_0*d_1*d_3 + d_0*d_2*d_3 + d_1*d_2*d_3\n",
    "Rel[3] = a^2*b*d_1*d_2*d_3*t_0*x + a*b^2*d_1*d_2*d_3*t_0*y + a^2*d_1*d_2*d_3*t_0*x + a*b*d_1*d_2*d_3*t_0*x + a*b*d_0*d_2*d_3*t_1*x + a^2*d_0*d_1*d_3*t_2*x + a*b*d_1*d_2*d_3*t_0*y + b^2*d_1*d_2*d_3*t_0*y + b^2*d_0*d_2*d_3*t_1*y + a*b*d_0*d_1*d_3*t_2*y + a*b*d_1*d_2*d_3*t_0 + a*b*d_0*d_1*d_2*t_3 + a*d_1*d_2*d_3*t_0*x + a*d_0*d_2*d_3*t_1*x + a*d_0*d_1*d_3*t_2*x + b*d_1*d_2*d_3*t_0*y + b*d_0*d_2*d_3*t_1*y + b*d_0*d_1*d_3*t_2*y + a*d_1*d_2*d_3*t_0 + b*d_1*d_2*d_3*t_0 + b*d_0*d_2*d_3*t_1 + a*d_0*d_1*d_3*t_2 + a*d_0*d_1*d_2*t_3 + b*d_0*d_1*d_2*t_3 + d_1*d_2*d_3*t_0 + d_0*d_2*d_3*t_1 + d_0*d_1*d_3*t_2 + d_0*d_1*d_2*t_3\n",
    "Rel[4] = a^4*b^2*d_1*d_2*d_3*x^2 + 2*a^3*b^3*d_1*d_2*d_3*x*y + a^2*b^4*d_1*d_2*d_3*y^2 + 2*a^4*b*d_1*d_2*d_3*x^2 + 2*a^3*b^2*d_1*d_2*d_3*x^2 + 4*a^3*b^2*d_1*d_2*d_3*x*y + 4*a^2*b^3*d_1*d_2*d_3*x*y + 2*a^2*b^3*d_1*d_2*d_3*y^2 + 2*a*b^4*d_1*d_2*d_3*y^2 + 2*a^3*b^2*d_1*d_2*d_3*x + a^4*d_0*d_1*d_3*x^2 + a^2*b^2*d_0*d_2*d_3*x^2 + a^4*d_1*d_2*d_3*x^2 + 4*a^3*b*d_1*d_2*d_3*x^2 + a^2*b^2*d_1*d_2*d_3*x^2 + 2*a^2*b^3*d_1*d_2*d_3*y + 2*a^3*b*d_0*d_1*d_3*x*y + 2*a*b^3*d_0*d_2*d_3*x*y + 2*a^3*b*d_1*d_2*d_3*x*y + 8*a^2*b^2*d_1*d_2*d_3*x*y + 2*a*b^3*d_1*d_2*d_3*x*y + a^2*b^2*d_0*d_1*d_3*y^2 + b^4*d_0*d_2*d_3*y^2 + a^2*b^2*d_1*d_2*d_3*y^2 + 4*a*b^3*d_1*d_2*d_3*y^2 + b^4*d_1*d_2*d_3*y^2 + 4*a^3*b*d_1*d_2*d_3*x + 4*a^2*b^2*d_1*d_2*d_3*x + 2*a^3*d_0*d_1*d_3*x^2 + 2*a^2*b*d_0*d_2*d_3*x^2 + 2*a^3*d_1*d_2*d_3*x^2 + 2*a^2*b*d_1*d_2*d_3*x^2 + 4*a^2*b^2*d_1*d_2*d_3*y + 4*a*b^3*d_1*d_2*d_3*y + 4*a^2*b*d_0*d_1*d_3*x*y + 4*a*b^2*d_0*d_2*d_3*x*y + 4*a^2*b*d_1*d_2*d_3*x*y + 4*a*b^2*d_1*d_2*d_3*x*y + 2*a*b^2*d_0*d_1*d_3*y^2 + 2*b^3*d_0*d_2*d_3*y^2 + 2*a*b^2*d_1*d_2*d_3*y^2 + 2*b^3*d_1*d_2*d_3*y^2 + a^2*b^2*d_0*d_1*d_2 + a^2*b^2*d_1*d_2*d_3 + 2*a^3*d_0*d_1*d_3*x + 2*a*b^2*d_0*d_2*d_3*x + 2*a^3*d_1*d_2*d_3*x + 8*a^2*b*d_1*d_2*d_3*x + 2*a*b^2*d_1*d_2*d_3*x + a^2*d_0*d_1*d_3*x^2 + a^2*d_0*d_2*d_3*x^2 + a^2*d_1*d_2*d_3*x^2 + 2*a^2*b*d_0*d_1*d_3*y + 2*b^3*d_0*d_2*d_3*y + 2*a^2*b*d_1*d_2*d_3*y + 8*a*b^2*d_1*d_2*d_3*y + 2*b^3*d_1*d_2*d_3*y + 2*a*b*d_0*d_1*d_3*x*y + 2*a*b*d_0*d_2*d_3*x*y + 2*a*b*d_1*d_2*d_3*x*y + b^2*d_0*d_1*d_3*y^2 + b^2*d_0*d_2*d_3*y^2 + b^2*d_1*d_2*d_3*y^2 + 2*a^2*b*d_0*d_1*d_2 + 2*a*b^2*d_0*d_1*d_2 + 2*a^2*b*d_1*d_2*d_3 + 2*a*b^2*d_1*d_2*d_3 + 4*a^2*d_0*d_1*d_3*x + 4*a*b*d_0*d_2*d_3*x + 4*a^2*d_1*d_2*d_3*x + 4*a*b*d_1*d_2*d_3*x + 4*a*b*d_0*d_1*d_3*y + 4*b^2*d_0*d_2*d_3*y + 4*a*b*d_1*d_2*d_3*y + 4*b^2*d_1*d_2*d_3*y + a^2*d_0*d_1*d_2 + 4*a*b*d_0*d_1*d_2 + b^2*d_0*d_1*d_2 + a^2*d_0*d_1*d_3 + b^2*d_0*d_2*d_3 + a^2*d_1*d_2*d_3 + 4*a*b*d_1*d_2*d_3 + b^2*d_1*d_2*d_3 + 2*a*d_0*d_1*d_3*x + 2*a*d_0*d_2*d_3*x + 2*a*d_1*d_2*d_3*x + 2*b*d_0*d_1*d_3*y + 2*b*d_0*d_2*d_3*y + 2*b*d_1*d_2*d_3*y + 2*a*d_0*d_1*d_2 + 2*b*d_0*d_1*d_2 + 2*a*d_0*d_1*d_3 + 2*b*d_0*d_2*d_3 + 2*a*d_1*d_2*d_3 + 2*b*d_1*d_2*d_3 + d_0*d_1*d_2 + d_0*d_1*d_3 + d_0*d_2*d_3 + d_1*d_2*d_3\n",
    "\n",
    "# Traces and determinants of auxiliary vector field H\n",
    "T = [0 for i in range(4)]\n",
    "D = [0 for i in range(4)]\n",
    "T[0] = t_0\n",
    "T[1] = t_1*(a+1)\n",
    "T[2] = t_2*(b+1)\n",
    "D[0] = d_0\n",
    "D[1] = d_1*(a+1)^2\n",
    "D[2] = d_2*(b+1)^2\n",
    "\n",
    "# Comparing with the known formulas for T_i, D_i we get these equations:\n",
    "Eq = [0 for i in range(6)]\n",
    "Eq[0] = T[0] - (-c_0-c_5)\n",
    "Eq[1] = T[1] - (c_0+c_4-c_5)\n",
    "Eq[2] = T[2] - (-c_0+c_1+c_5)\n",
    "Eq[3] = D[0] - (-c_2*c_3+c_0*c_5)\n",
    "Eq[4] = D[1] - (-c_1*c_3+c_2*c_3+c_0*c_4-c_0*c_5)\n",
    "Eq[5] = D[2] - (c_2*c_3-c_2*c_4-c_0*c_5+c_1*c_5)\n",
    "\n",
    "# Genericity assumptions: a+1, b+1, a+b+1 and x+y-1 are non-zero\n",
    "gc = [(a+1)*w_0-1, (b+1)*w_1-1, (a+b+1)*w_2-1, (x+y-1)*w_3-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 204 ms, sys: 0 ns, total: 204 ms\n",
      "Wall time: 204 ms\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "\n",
    "# Ideal of all relations:\n",
    "I = ideal(Rel + Eq + gc)\n",
    "\n",
    "# Eliminate variables w_i, x, y\n",
    "J = I.elimination_ideal([w_0,w_1,w_2,w_3])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "### A Gröbner basis for the ideal of all relations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[79596*a - 39905*b - 238574, 26532*c_4 - 53064*c_5 + 7981*b + 169762, 38223596345473217398442*c_2 - 182867265948239009340984*c_3 + 213345143606278844231148*c_5 + 5407470166298762216809*b - 650850371151434057127062, 3*c_1 + 6*c_5 - 4*b - 16, c_0 + c_5 - 4, 62977005*y + 4931564*b - 60244732, 62977005*x - 2476192*b + 42738587, 347*b^2 - 4628*b + 7868, 33811444235708*c_5*b + 379557324161928*c_3 - 510439766660332*c_5 - 120014962774839*b + 1568480560116426, 194878641128*c_3*b + 342885251240*c_3 - 854749622412*c_5 - 124941796805*b + 2814132460846, 227758858318743035015276*c_5^2 + 935416089015092731271016*c_3 - 2002354203792580326543956*c_5 - 74811527391998085751055*b + 4106855941293049835996494, 26721695083852800486621889123104*c_3*c_5 + 24717126815727978762430705949544*c_3 - 60011958882844242457228027584756*c_5 - 6274582532276236815973062560155*b + 192585041713085201003630207874578, 46955625384713496315491751447165602201953632*c_3^2 + 179926771712143141101615812008840061662846824*c_3 - 82090920116891369093046457293029265945780852*c_5 - 10529725943566552061050507317495620491207195*b + 267332212237807211401240386514079038819756946]"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "J.gens()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "Redefine `x,y,a,b,c_i` as symbolic sage expressions:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "del (x, y, a, b, c_0, c_1, c_2, c_3, c_4, c_5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(x, y, a, b, c_0, c_1, c_2, c_3, c_4, c_5)"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "var('x y a b c_0 c_1 c_2 c_3 c_4 c_5')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "gb = [79596*a - 39905*b - 238574, 26532*c_4 - 53064*c_5 + 7981*b + 169762, 38223596345473217398442*c_2 - 182867265948239009340984*c_3 + 213345143606278844231148*c_5 + 5407470166298762216809*b - 650850371151434057127062, 3*c_1 + 6*c_5 - 4*b - 16, c_0 + c_5 - 4, 62977005*y + 4931564*b - 60244732, 62977005*x - 2476192*b + 42738587, 347*b^2 - 4628*b + 7868, 33811444235708*c_5*b + 379557324161928*c_3 - 510439766660332*c_5 - 120014962774839*b + 1568480560116426, 194878641128*c_3*b + 342885251240*c_3 - 854749622412*c_5 - 124941796805*b + 2814132460846, 227758858318743035015276*c_5^2 + 935416089015092731271016*c_3 - 2002354203792580326543956*c_5 - 74811527391998085751055*b + 4106855941293049835996494, 26721695083852800486621889123104*c_3*c_5 + 24717126815727978762430705949544*c_3 - 60011958882844242457228027584756*c_5 - 6274582532276236815973062560155*b + 192585041713085201003630207874578, 46955625384713496315491751447165602201953632*c_3^2 + 179926771712143141101615812008840061662846824*c_3 - 82090920116891369093046457293029265945780852*c_5 - 10529725943566552061050507317495620491207195*b + 267332212237807211401240386514079038819756946]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "### We now recover the four endomorphisms with given `t,d` using `solve`"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[x == (-1629507/6997445), y == (481636/6997445), a == (6398/737), b == (3934/347), c_0 == 1/1638011917*sqrt(4537169131306335409) + 478212014/1638011917, c_1 == 2/1638011917*sqrt(4537169131306335409) + 7408090619156/568390135199, c_2 == 3122005051440/1285121980778978763877*sqrt(4537169131306335409) - 2508185118075640977600/1285121980778978763877, c_3 == -1176976662607/5756661297795093534222*sqrt(4537169131306335409) + 3996350803241780508071/5756661297795093534222, c_4 == -2/1638011917*sqrt(4537169131306335409) - 2888354393997/1207214782829, c_5 == -1/1638011917*sqrt(4537169131306335409) + 6073835654/1638011917] \n",
      "\n",
      "[x == (-1629507/6997445), y == (481636/6997445), a == (6398/737), b == (3934/347), c_0 == -1/1638011917*sqrt(4537169131306335409) + 478212014/1638011917, c_1 == -2/1638011917*sqrt(4537169131306335409) + 7408090619156/568390135199, c_2 == -3122005051440/1285121980778978763877*sqrt(4537169131306335409) - 2508185118075640977600/1285121980778978763877, c_3 == 1176976662607/5756661297795093534222*sqrt(4537169131306335409) + 3996350803241780508071/5756661297795093534222, c_4 == 2/1638011917*sqrt(4537169131306335409) - 2888354393997/1207214782829, c_5 == 1/1638011917*sqrt(4537169131306335409) + 6073835654/1638011917] \n",
      "\n",
      "[x == (-3/5), y == (4/5), a == 4, b == 2, c_0 == 1, c_1 == 2, c_2 == 0, c_3 == 0, c_4 == -1, c_5 == 3] \n",
      "\n",
      "[x == (-3/5), y == (4/5), a == 4, b == 2, c_0 == 3, c_1 == 6, c_2 == 0, c_3 == (-7/3), c_4 == -5, c_5 == 1] \n",
      "\n"
     ]
    }
   ],
   "source": [
    "S = solve(gb, [x, y, a, b, c_0, c_1, c_2, c_3, c_4, c_5])\n",
    "\n",
    "for sol in S:\n",
    "    print sol, '\\n'"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "source": [
    "## Part V. The rank of the map $\\Psi \\colon f \\mapsto \\operatorname{Spec} f$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "In order to write down an explicit expression for the map $\\Psi$, we need to write the coordinates $(x,y)$ of the fourth singular point in terms of the variables $c_k$. Given that we know that the conics $P$ and $Q$ intersect at the points $(0,0)$, $(1,0)$ and $(0,1)$, we can compute the fourth point of intersection as a rational function of these variables. This is done below using the command `solve`."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "del (t_0, t_1, t_2, t_3, d_0, d_1, d_2, d_3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "# The associated vector field is (P,Q)\n",
    "P = c_0*x^2 + c_1*x*y + c_2*y^2 - c_0*x - c_2*y\n",
    "Q = c_3*x^2 + c_4*x*y + c_5*y^2 - c_3*x - c_5*y"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[x == 1, y == 0], [x == (c_0^2*c_5^2 - c_0*c_1*c_5^2 + (c_3^2 - c_3*c_4)*c_2^2 - (c_0*(2*c_3 - c_4)*c_5 - c_1*c_3*c_5)*c_2)/(c_2^2*c_3^2 + c_1^2*c_3*c_5 - c_0*c_1*c_4*c_5 + c_0^2*c_5^2 - (c_1*c_3*c_4 - (c_4^2 - 2*c_3*c_5)*c_0)*c_2), y == (c_2^2*c_3^2 + c_0*c_1*c_3*c_5 - (c_4*c_5 - c_5^2)*c_0^2 - (c_1*c_3^2 - (c_3*c_4 - 2*c_3*c_5)*c_0)*c_2)/(c_2^2*c_3^2 + c_1^2*c_3*c_5 - c_0*c_1*c_4*c_5 + c_0^2*c_5^2 - (c_1*c_3*c_4 - (c_4^2 - 2*c_3*c_5)*c_0)*c_2)], [x == 0, y == 1], [x == 0, y == 0]]"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "solve([P,Q], [x,y])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "The explicit expression for the coordinates of the fourth singularity are thus:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "x = (c_0^2*c_5^2 - c_0*c_1*c_5^2 + (c_3^2 - c_3*c_4)*c_2^2 - (c_0*(2*c_3 - c_4)*c_5 - c_1*c_3*c_5)*c_2)/(c_2^2*c_3^2 + c_1^2*c_3*c_5 - c_0*c_1*c_4*c_5 + c_0^2*c_5^2 - (c_1*c_3*c_4 - (c_4^2 - 2*c_3*c_5)*c_0)*c_2)\n",
    "\n",
    "y = (c_2^2*c_3^2 + c_0*c_1*c_3*c_5 - (c_4*c_5 - c_5^2)*c_0^2 - (c_1*c_3^2 - (c_3*c_4 - 2*c_3*c_5)*c_0)*c_2)/(c_2^2*c_3^2 + c_1^2*c_3*c_5 - c_0*c_1*c_4*c_5 + c_0^2*c_5^2 - (c_1*c_3*c_4 - (c_4^2 - 2*c_3*c_5)*c_0)*c_2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "# Spectra of the associated vector field\n",
    "D_0 = (-c_2*c_3+c_0*c_5)\n",
    "D_1 = (-c_1*c_3+c_2*c_3+c_0*c_4-c_0*c_5)\n",
    "D_2 = (c_2*c_3-c_2*c_4-c_0*c_5+c_1*c_5)\n",
    "D_3 = -D_0*D_1*D_2/(D_0*D_1 + (D_0 + D_1)*D_2)\n",
    "T_0 = (-c_0-c_5)\n",
    "T_1 = (c_0+c_4-c_5)\n",
    "T_2 = (-c_0+c_1+c_5)\n",
    "T_3 = (D_1*D_2*T_0 + D_0*D_2*T_1 + D_0*D_1*T_2)/(D_0*D_1 + (D_0 + D_1)*D_2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "# Spectra of the endomorphism\n",
    "t_0 = T_0\n",
    "t_1 = T_1/(a+1)\n",
    "t_2 = T_2/(b+1)\n",
    "t_3 = T_3/(a*x+b*y+1)\n",
    "d_0 = D_0\n",
    "d_1 = D_1/(a+1)^2\n",
    "d_2 = D_2/(b+1)^2\n",
    "d_3 = D_3/(a*x+b*y+1)^2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "The map $\\Psi$ is given by $\\Psi(f) = (t_0,t_1,\\ldots,d_3)$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "Psi = [t_0, t_1, t_2, t_3, d_0, d_1, d_2, d_3]\n",
    "\n",
    "variables = [a, b, c_0, c_1, c_2, c_3, c_4, c_5]\n",
    "vals = [x==-3/5, y==4/5, a==4, b==2, c_0==1, c_1==2, c_2==0, c_3==0, c_4==-1, c_5==3]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "# Compute the jacobian of the map Psi with respect to the variables:\n",
    "DPsi = jacobian(Psi, variables)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true,
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[    0     0    -1     0     0     0     0    -1]\n",
       "[ 3/25     0   1/5     0     0     0   1/5  -1/5]\n",
       "[    0  -4/9  -1/3   1/3     0     0     0   1/3]\n",
       "[   27   -36  -195    96  92/3   -72    33    15]\n",
       "[    0     0     3     0     0     0     0     1]\n",
       "[8/125     0 -4/25     0     0 -2/25  1/25 -1/25]\n",
       "[    0  -2/9  -1/3   1/3   1/9     0     0   1/9]\n",
       "[ -360   480  2724 -1392  -464   882  -441  -167]"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# The derivative of Psi at our example f\n",
    "DPsi.subs(vals)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "det DPsi(f) =  1024/375\n"
     ]
    }
   ],
   "source": [
    "print 'det DPsi(f) = ', DPsi.subs(vals).determinant()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "The determinant of $D\\Psi$ at our example $f$ is not zero."
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.1",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/Case-study/test-generate-all-relations.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Test to prove that any algebraic relation among the multipliers can be constructed from $h_p,h_q,h_r,h_s$ together with the previously known relations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(p, q, r, s)"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "var('p q r s')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "hp = 3304458636693875651644773*p^4-23379088345478790415995340*p^3+49551679403386908799808694*p^2-39615490609470050079352860*p+10138440914868056043894733\n",
    "\n",
    "hq = 802983448716611783349679839*q^4+6057061832873045850450465888*q^3+8220892437890168859863219744*q^2+1049813648791026016967518720*q-656868792374273004661408000\n",
    "\n",
    "hr = 3304458636693875651644773*r^4+236886089402261035384796*r^3-2361480475447712921087794*r^2-1054408391045835895722692*r-125455859602587870219083\n",
    "\n",
    "hs = 802983448716611783349679839*s^4-255708691033085259944247216*s^3-1889198858093497242051156664*s^2-605423311222765579888256320*s+85011752062106601163535600"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1,\n",
       " 907/223,\n",
       " -3502067994622/14818200164546527585851*sqrt(4537169131306335409) + 14875610223186579022385/14818200164546527585851,\n",
       " 3502067994622/14818200164546527585851*sqrt(4537169131306335409) + 14875610223186579022385/14818200164546527585851]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "P = [p.subs(value) for value in solve(hp, p)]; P"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[-4/9,\n",
       " -1300/223,\n",
       " -4/400091404442756244817977*sqrt(7187474541174844053877160505832364893532877961) - 253889105164389440882536/400091404442756244817977,\n",
       " 4/400091404442756244817977*sqrt(7187474541174844053877160505832364893532877961) - 253889105164389440882536/400091404442756244817977]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Q = [q.subs(value) for value in solve(hq, q)]; Q"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[-121/223,\n",
       " 1,\n",
       " -25329633212/14818200164546527585851*sqrt(4537169131306335409) - 3920050462300463787313/14818200164546527585851,\n",
       " 25329633212/14818200164546527585851*sqrt(4537169131306335409) - 3920050462300463787313/14818200164546527585851]"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "R = [r.subs(value) for value in solve(hr, r)]; R"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[-10/9,\n",
       " 406/223,\n",
       " -21458/400091404442756244817977*sqrt(31486080638279679463095466357317670801) - 78231556774638672814288/400091404442756244817977,\n",
       " 21458/400091404442756244817977*sqrt(31486080638279679463095466357317670801) - 78231556774638672814288/400091404442756244817977]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "S = [s.subs(value) for value in solve(hs, s)]; S"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "b_0, b_1, b_2 = (59/15, -49/15, 29/15)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "T = q^2 + q*s^2 + q^2*r^2 + q*p^2*r - q*s*r^2 - 2*q*p*r^2 + 3*q*s*r - s^3 + s^2*p*r - q*s*p*r + q*r^3 - q*s*p - 2*q^2*r"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "E_0 = 4*s*p^2 - 4*p^3*r - 3*q*s - 12*s*p*r - q*s*p*r - 4*s^2*p - 5*q*p*r^2 + q*s*r - q*s*p + q*p^2*r + 10*q*p*r + 4*s*p^2*r + 9*s^2 + q*s^2 + q^2*r^2 + q^2 - 3*q*p + 4*p^2*r^2 + 6*q*r^2 - 9*q*r - 2*q^2*r - b_0*T \n",
    "\n",
    "E_1 = q^2*r^2 + q*p^2 + q*s^2 - 3*s^2*p + 9*q*s + 2*q^2*r - 3*q^2 + 9*q*r^2 + 4*s*p^2*r - 4*q*p*r^2 - 3*q*s*r - 6*q*p*r - q*s*p - q*s*p*r - b_1*T\n",
    "\n",
    "E_2 = q^2*r^2 - q*s*p*r - q*s*p^2 - 3*q*s^2 + 4*q^2*s + s^2*p^2 - 3*q*s*p + q*p^3 + 9*q*s*r + 9*q^2 - 3*q*p*r^2 - 6*q^2*r + 2*q*p^2*r - 4*q^2*p - b_2*T\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true,
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "vals =  (1, -4/9, 1, -10/9)\n",
      "PASSED\n",
      "\n",
      "vals =  (907/223, -1300/223, -121/223, 406/223)\n",
      "PASSED\n",
      "\n",
      "vals =  (-3502067994622/14818200164546527585851*sqrt(4537169131306335409) + 14875610223186579022385/14818200164546527585851, 4/400091404442756244817977*sqrt(7187474541174844053877160505832364893532877961) - 253889105164389440882536/400091404442756244817977, 25329633212/14818200164546527585851*sqrt(4537169131306335409) - 3920050462300463787313/14818200164546527585851, -21458/400091404442756244817977*sqrt(31486080638279679463095466357317670801) - 78231556774638672814288/400091404442756244817977)\n",
      "PASSED\n",
      "\n",
      "vals =  (3502067994622/14818200164546527585851*sqrt(4537169131306335409) + 14875610223186579022385/14818200164546527585851, -4/400091404442756244817977*sqrt(7187474541174844053877160505832364893532877961) - 253889105164389440882536/400091404442756244817977, -25329633212/14818200164546527585851*sqrt(4537169131306335409) - 3920050462300463787313/14818200164546527585851, 21458/400091404442756244817977*sqrt(31486080638279679463095466357317670801) - 78231556774638672814288/400091404442756244817977)\n",
      "PASSED\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for vp in P:\n",
    "    for vq in Q:\n",
    "        for vr in R:\n",
    "            for vs in S:\n",
    "                test = (E_0).subs([p==vp, q==vq, r==vr, s==vs])\n",
    "                if test == 0:\n",
    "                    print 'vals = ', (vp, vq, vr, vs)\n",
    "                    print 'PASSED\\n'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "vals =  (1, -4/9, 1, -10/9)\n",
      "PASSED\n",
      "\n",
      "vals =  (907/223, -1300/223, -121/223, 406/223)\n",
      "PASSED\n",
      "\n",
      "vals =  (-3502067994622/14818200164546527585851*sqrt(4537169131306335409) + 14875610223186579022385/14818200164546527585851, 4/400091404442756244817977*sqrt(7187474541174844053877160505832364893532877961) - 253889105164389440882536/400091404442756244817977, 25329633212/14818200164546527585851*sqrt(4537169131306335409) - 3920050462300463787313/14818200164546527585851, -21458/400091404442756244817977*sqrt(31486080638279679463095466357317670801) - 78231556774638672814288/400091404442756244817977)\n",
      "PASSED\n",
      "\n",
      "vals =  (3502067994622/14818200164546527585851*sqrt(4537169131306335409) + 14875610223186579022385/14818200164546527585851, -4/400091404442756244817977*sqrt(7187474541174844053877160505832364893532877961) - 253889105164389440882536/400091404442756244817977, -25329633212/14818200164546527585851*sqrt(4537169131306335409) - 3920050462300463787313/14818200164546527585851, 21458/400091404442756244817977*sqrt(31486080638279679463095466357317670801) - 78231556774638672814288/400091404442756244817977)\n",
      "PASSED\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for vp in P:\n",
    "    for vq in Q:\n",
    "        for vr in R:\n",
    "            for vs in S:\n",
    "                test = (E_1).subs([p==vp, q==vq, r==vr, s==vs])\n",
    "                if test == 0:\n",
    "                    print 'vals = ', (vp, vq, vr, vs)\n",
    "                    print 'PASSED\\n'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "vals =  (1, -4/9, 1, -10/9)\n",
      "PASSED\n",
      "\n",
      "vals =  (907/223, -1300/223, -121/223, 406/223)\n",
      "PASSED\n",
      "\n",
      "vals =  (-3502067994622/14818200164546527585851*sqrt(4537169131306335409) + 14875610223186579022385/14818200164546527585851, 4/400091404442756244817977*sqrt(7187474541174844053877160505832364893532877961) - 253889105164389440882536/400091404442756244817977, 25329633212/14818200164546527585851*sqrt(4537169131306335409) - 3920050462300463787313/14818200164546527585851, -21458/400091404442756244817977*sqrt(31486080638279679463095466357317670801) - 78231556774638672814288/400091404442756244817977)\n",
      "PASSED\n",
      "\n",
      "vals =  (3502067994622/14818200164546527585851*sqrt(4537169131306335409) + 14875610223186579022385/14818200164546527585851, -4/400091404442756244817977*sqrt(7187474541174844053877160505832364893532877961) - 253889105164389440882536/400091404442756244817977, -25329633212/14818200164546527585851*sqrt(4537169131306335409) - 3920050462300463787313/14818200164546527585851, 21458/400091404442756244817977*sqrt(31486080638279679463095466357317670801) - 78231556774638672814288/400091404442756244817977)\n",
      "PASSED\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for vp in P:\n",
    "    for vq in Q:\n",
    "        for vr in R:\n",
    "            for vs in S:\n",
    "                test = (E_2).subs([p==vp, q==vq, r==vr, s==vs])\n",
    "                if test == 0:\n",
    "                    print 'vals = ', (vp, vq, vr, vs)\n",
    "                    print 'PASSED\\n'"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.1",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/Compute-h/README.md <==
# Compute the polynomials h

Given a collection of eight numbers `t_0, d_0, ..., t_3, d_3`, and a rational invariant function `sigma` on the variables `u_4, ..., v_6`, compute the degree four polynomial `h` that defines `sigma` as a multivalued function of `t, d`.

Before running these programs the user has to define rational values for the imput variables `t_k, d_k`.

We include two versions of the same algorithm: an interactive Jupyter notebook and a simpler `.sage` script. For details on the computations see the notebook version.


==> anc/Compute-h/compute-h-interactive.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "# Compute the polynomials `h` from the variables `t_i, d_i`"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "## Introduction\n",
    "\n",
    "In this script we compute the polynomials `h` described in the paper, relative to the four invariant functions:\n",
    "```python\n",
    "p = u_4 + u_5 + u_6\n",
    "q = u_4*u_5*u_6\n",
    "r = v_4 + v_5 + v_6\n",
    "s = u_4*(v_5 + v_6) + u_5*(v_4 + v_6) + u_6*(v_4 + v_5)\n",
    "```\n",
    "\n",
    "In order to do this, we have computed formulas for `p,q,r,s` in terms of the coefficients `a,b,c_0,...,c_5` that define the map $f$. In order to compute, say, `hp` we simply put all our formulas in some ideal `Ip` and ask sage to eliminate all variables except `p`.\n",
    "\n",
    "### Usage\n",
    "\n",
    "**Input:**  \n",
    "Provide a list of 8 rational numbers as follows:\n",
    "```python\n",
    "Input = [t_0,d_0,t_1,d_1,t_2,d_2,t_3,d_3]\n",
    "```\n",
    "\n",
    "**Output:**  \n",
    "The program will return four polynomials: `hp, hq, hr, hs`, one for each of the symmetric functions `p, q, r, s` defined above.\n",
    "\n",
    "### Caveats\n",
    "\n",
    "If the input provided is realizable but too degenerate, the program might return `h = 0`. In this case this algorithm is not able to compute `h`.\n",
    "\n",
    "If the input is not realizable at all, the program will return `h = 0`. We can verify if the input is not realizable by checking if `I.dimension() == -1`.\n",
    "\n",
    "If the input is too complicated, the Gröbner basis computation may take too long or run out of memory. The (integer) coefficients of the polynomials `h` are usually very large.\n",
    "\n",
    "**Expected output:**  \n",
    "Each of the polynomials `h` should be of degree four in its corresponding variable `p`, `q`, `r` or `s`."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "## Compute the polynomials `h`"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "To begin, provide a list of 8 rational numbers. Some examples to try:\n",
    "\n",
    "```python\n",
    "\"Case study (generic)\"\n",
    "Input = [-4, 3, -3/5, -4/25, 4/3, 1/3, 9, -60]\n",
    "\n",
    "\"Not realizable\"\n",
    "Input = [1, -90, 1, -90, 1, -90, 4, 3]\n",
    "\n",
    "\"Degenerate case\"\n",
    "Input = [0, 1, 0, -1, 0, 1, 0, -1]\n",
    "```"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "**Provide the input here:**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "Input = [-4, 3, -3/5, -4/25, 4/3, 1/3, 9, -60]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "Declare variables to use:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "t_0, d_0, t_1, d_1, t_2, d_2, t_3, d_3 = Input"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "Definition of all relations among the variables:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "# Define multivariate polynomial ring with rational coefficients\n",
    "R = QQ['w_0,w_1,w_2,w_3,x,y,c_0,c_1,c_2,c_3,c_4,c_5,a,b,p,q,r,s']\n",
    "(w_0, w_1, w_2, w_3, x, y, c_0, c_1, c_2, c_3, c_4, c_5, a, b, p, q, r, s) = R.gens()\n",
    "\n",
    "# Relations coming from Jacobi formula:\n",
    "Rel = [0 for i in range(5)]\n",
    "Rel[0] = a^2*d_3*x^2 + 2*a*b*d_3*x*y + b^2*d_3*y^2 + a^2*d_1*x + 2*a*d_1*x + 2*a*d_3*x + 2*b*d_3*y + d_1*x + d_3\n",
    "Rel[1] = a^2*d_3*x^2 + 2*a*b*d_3*x*y + b^2*d_3*y^2 + b^2*d_2*y + 2*a*d_3*x + 2*b*d_2*y + 2*b*d_3*y + d_2*y + d_3\n",
    "Rel[2] = a^2*b*d_1*d_2*d_3*x + a*b^2*d_1*d_2*d_3*y + a^2*d_0*d_1*d_3*x + a*b*d_0*d_2*d_3*x + a^2*d_1*d_2*d_3*x + a*b*d_1*d_2*d_3*x + a*b*d_0*d_1*d_3*y + b^2*d_0*d_2*d_3*y + a*b*d_1*d_2*d_3*y + b^2*d_1*d_2*d_3*y + a*b*d_0*d_1*d_2 + a*b*d_1*d_2*d_3 + a*d_0*d_1*d_3*x + a*d_0*d_2*d_3*x + a*d_1*d_2*d_3*x + b*d_0*d_1*d_3*y + b*d_0*d_2*d_3*y + b*d_1*d_2*d_3*y + a*d_0*d_1*d_2 + b*d_0*d_1*d_2 + a*d_0*d_1*d_3 + b*d_0*d_2*d_3 + a*d_1*d_2*d_3 + b*d_1*d_2*d_3 + d_0*d_1*d_2 + d_0*d_1*d_3 + d_0*d_2*d_3 + d_1*d_2*d_3\n",
    "Rel[3] = a^2*b*d_1*d_2*d_3*t_0*x + a*b^2*d_1*d_2*d_3*t_0*y + a^2*d_1*d_2*d_3*t_0*x + a*b*d_1*d_2*d_3*t_0*x + a*b*d_0*d_2*d_3*t_1*x + a^2*d_0*d_1*d_3*t_2*x + a*b*d_1*d_2*d_3*t_0*y + b^2*d_1*d_2*d_3*t_0*y + b^2*d_0*d_2*d_3*t_1*y + a*b*d_0*d_1*d_3*t_2*y + a*b*d_1*d_2*d_3*t_0 + a*b*d_0*d_1*d_2*t_3 + a*d_1*d_2*d_3*t_0*x + a*d_0*d_2*d_3*t_1*x + a*d_0*d_1*d_3*t_2*x + b*d_1*d_2*d_3*t_0*y + b*d_0*d_2*d_3*t_1*y + b*d_0*d_1*d_3*t_2*y + a*d_1*d_2*d_3*t_0 + b*d_1*d_2*d_3*t_0 + b*d_0*d_2*d_3*t_1 + a*d_0*d_1*d_3*t_2 + a*d_0*d_1*d_2*t_3 + b*d_0*d_1*d_2*t_3 + d_1*d_2*d_3*t_0 + d_0*d_2*d_3*t_1 + d_0*d_1*d_3*t_2 + d_0*d_1*d_2*t_3\n",
    "Rel[4] = a^4*b^2*d_1*d_2*d_3*x^2 + 2*a^3*b^3*d_1*d_2*d_3*x*y + a^2*b^4*d_1*d_2*d_3*y^2 + 2*a^4*b*d_1*d_2*d_3*x^2 + 2*a^3*b^2*d_1*d_2*d_3*x^2 + 4*a^3*b^2*d_1*d_2*d_3*x*y + 4*a^2*b^3*d_1*d_2*d_3*x*y + 2*a^2*b^3*d_1*d_2*d_3*y^2 + 2*a*b^4*d_1*d_2*d_3*y^2 + 2*a^3*b^2*d_1*d_2*d_3*x + a^4*d_0*d_1*d_3*x^2 + a^2*b^2*d_0*d_2*d_3*x^2 + a^4*d_1*d_2*d_3*x^2 + 4*a^3*b*d_1*d_2*d_3*x^2 + a^2*b^2*d_1*d_2*d_3*x^2 + 2*a^2*b^3*d_1*d_2*d_3*y + 2*a^3*b*d_0*d_1*d_3*x*y + 2*a*b^3*d_0*d_2*d_3*x*y + 2*a^3*b*d_1*d_2*d_3*x*y + 8*a^2*b^2*d_1*d_2*d_3*x*y + 2*a*b^3*d_1*d_2*d_3*x*y + a^2*b^2*d_0*d_1*d_3*y^2 + b^4*d_0*d_2*d_3*y^2 + a^2*b^2*d_1*d_2*d_3*y^2 + 4*a*b^3*d_1*d_2*d_3*y^2 + b^4*d_1*d_2*d_3*y^2 + 4*a^3*b*d_1*d_2*d_3*x + 4*a^2*b^2*d_1*d_2*d_3*x + 2*a^3*d_0*d_1*d_3*x^2 + 2*a^2*b*d_0*d_2*d_3*x^2 + 2*a^3*d_1*d_2*d_3*x^2 + 2*a^2*b*d_1*d_2*d_3*x^2 + 4*a^2*b^2*d_1*d_2*d_3*y + 4*a*b^3*d_1*d_2*d_3*y + 4*a^2*b*d_0*d_1*d_3*x*y + 4*a*b^2*d_0*d_2*d_3*x*y + 4*a^2*b*d_1*d_2*d_3*x*y + 4*a*b^2*d_1*d_2*d_3*x*y + 2*a*b^2*d_0*d_1*d_3*y^2 + 2*b^3*d_0*d_2*d_3*y^2 + 2*a*b^2*d_1*d_2*d_3*y^2 + 2*b^3*d_1*d_2*d_3*y^2 + a^2*b^2*d_0*d_1*d_2 + a^2*b^2*d_1*d_2*d_3 + 2*a^3*d_0*d_1*d_3*x + 2*a*b^2*d_0*d_2*d_3*x + 2*a^3*d_1*d_2*d_3*x + 8*a^2*b*d_1*d_2*d_3*x + 2*a*b^2*d_1*d_2*d_3*x + a^2*d_0*d_1*d_3*x^2 + a^2*d_0*d_2*d_3*x^2 + a^2*d_1*d_2*d_3*x^2 + 2*a^2*b*d_0*d_1*d_3*y + 2*b^3*d_0*d_2*d_3*y + 2*a^2*b*d_1*d_2*d_3*y + 8*a*b^2*d_1*d_2*d_3*y + 2*b^3*d_1*d_2*d_3*y + 2*a*b*d_0*d_1*d_3*x*y + 2*a*b*d_0*d_2*d_3*x*y + 2*a*b*d_1*d_2*d_3*x*y + b^2*d_0*d_1*d_3*y^2 + b^2*d_0*d_2*d_3*y^2 + b^2*d_1*d_2*d_3*y^2 + 2*a^2*b*d_0*d_1*d_2 + 2*a*b^2*d_0*d_1*d_2 + 2*a^2*b*d_1*d_2*d_3 + 2*a*b^2*d_1*d_2*d_3 + 4*a^2*d_0*d_1*d_3*x + 4*a*b*d_0*d_2*d_3*x + 4*a^2*d_1*d_2*d_3*x + 4*a*b*d_1*d_2*d_3*x + 4*a*b*d_0*d_1*d_3*y + 4*b^2*d_0*d_2*d_3*y + 4*a*b*d_1*d_2*d_3*y + 4*b^2*d_1*d_2*d_3*y + a^2*d_0*d_1*d_2 + 4*a*b*d_0*d_1*d_2 + b^2*d_0*d_1*d_2 + a^2*d_0*d_1*d_3 + b^2*d_0*d_2*d_3 + a^2*d_1*d_2*d_3 + 4*a*b*d_1*d_2*d_3 + b^2*d_1*d_2*d_3 + 2*a*d_0*d_1*d_3*x + 2*a*d_0*d_2*d_3*x + 2*a*d_1*d_2*d_3*x + 2*b*d_0*d_1*d_3*y + 2*b*d_0*d_2*d_3*y + 2*b*d_1*d_2*d_3*y + 2*a*d_0*d_1*d_2 + 2*b*d_0*d_1*d_2 + 2*a*d_0*d_1*d_3 + 2*b*d_0*d_2*d_3 + 2*a*d_1*d_2*d_3 + 2*b*d_1*d_2*d_3 + d_0*d_1*d_2 + d_0*d_1*d_3 + d_0*d_2*d_3 + d_1*d_2*d_3\n",
    "\n",
    "# Traces and determinants of auxiliary vector field H\n",
    "T = [0 for i in range(4)]\n",
    "D = [0 for i in range(4)]\n",
    "T[0] = t_0\n",
    "T[1] = t_1*(a+1)\n",
    "T[2] = t_2*(b+1)\n",
    "D[0] = d_0\n",
    "D[1] = d_1*(a+1)^2\n",
    "D[2] = d_2*(b+1)^2\n",
    "\n",
    "# Comparing with the known formulas for T_i, D_i we get these equations:\n",
    "Eq = [0 for i in range(6)]\n",
    "Eq[0] = T[0] - (-c_0-c_5)\n",
    "Eq[1] = T[1] - (c_0+c_4-c_5)\n",
    "Eq[2] = T[2] - (-c_0+c_1+c_5)\n",
    "Eq[3] = D[0] - (-c_2*c_3+c_0*c_5)\n",
    "Eq[4] = D[1] - (-c_1*c_3+c_2*c_3+c_0*c_4-c_0*c_5)\n",
    "Eq[5] = D[2] - (c_2*c_3-c_2*c_4-c_0*c_5+c_1*c_5)\n",
    "\n",
    "# Formulas for the invariant functions p,q,r,s (after lifting denominators)\n",
    "Fp = p*(-c_3^2*c_2^2 - 3*a*c_0*b*c_5 + a*c_4*b*c_5 + b^3*c_3 - c_0^2*b^2 - c_0^2*c_5^2 - b^2*c_3*c_5 + 2*c_0^2*b*c_5 + a*c_0*b^2 + 2*a*c_0*c_5^2 - a*c_4*b^2 + c_0*c_4*b^2 - c_0*c_4*b*c_5 - c_1^2*c_3*c_5 + c_5*c_4*c_0*c_1 + 2*c_2*c_0*c_5*c_3 + c_2*c_4*c_1*c_3 - c_2*c_0*c_4^2 + c_1^2*c_3*b - 2*c_1*b^2*c_3 - 2*c_2*c_0*c_3*b - b*c_4*c_0*c_1 - c_2*c_4*c_3*b + 2*c_1*c_3*b*c_5 - c_1*c_5*c_0*a - c_1*c_5*c_4*a - c_2*c_3*c_1*a - 2*c_2*c_3*c_5*a + 2*c_2*c_0*c_4*a + c_1*c_4*b*a + 3*c_2*c_3*b*a + c_1*c_0*b*a + c_2*a^3 - c_5^2*a^2 - c_0*c_2*a^2 - 2*c_4*c_2*a^2 + b*c_5*a^2 + c_2*c_4^2*a + c_1*c_5*a^2 - c_1*b*a^2) - (-9*c_3^2*c_2^2 - a*c_0*b*c_5 + a*c_4*b*c_5 - c_0^2*b^2 - c_0^2*c_5^2 - c_4^2*b^2 + 3*b^2*c_3*c_5 + 2*c_0^2*b*c_5 - 4*c_5^2*c_3*b + 2*a*c_0*c_5^2 + 2*c_0*c_4*b^2 + c_4^2*b*c_5 - 3*c_0*c_4*b*c_5 - c_1^2*c_4*c_0 - c_5*c_4^2*c_1 - 5*c_1^2*c_3*c_5 + 3*c_5*c_4*c_0*c_1 - 4*c_2*c_0*c_1*c_3 + 10*c_2*c_0*c_5*c_3 + 7*c_2*c_4*c_1*c_3 - 4*c_2*c_4*c_5*c_3 + 4*c_1*c_5^2*c_3 + 4*c_2*c_0^2*c_4 - 5*c_2*c_0*c_4^2 + 2*c_1^2*c_3*b + c_4^2*c_1*b - 3*c_1*b^2*c_3 + c_1^3*c_3 + c_2*c_4^3 - 6*c_2*c_0*c_3*b - b*c_4*c_0*c_1 - 3*c_2*c_4*c_3*b + 2*c_1*c_3*b*c_5 - 3*c_1*c_5*c_0*a - c_1*c_5*c_4*a - 3*c_2*c_3*c_1*a - 6*c_2*c_3*c_5*a + 2*c_2*c_0*c_4*a - c_1*c_4*b*a + 9*c_2*c_3*b*a + c_1*c_0*b*a - c_5^2*a^2 + 3*c_0*c_2*a^2 - 3*c_4*c_2*a^2 + 2*c_2*c_4^2*a + 2*c_1*c_5*a^2 - a^2*c_1^2 - 4*a*c_2*c_0^2 + a*c_1^2*c_4 + a*c_1^2*c_0)\n",
    "Fq = q*-(-a*b^2*c_0 + b^2*c_0^2 + a^2*b*c_1 - a*b*c_0*c_1 - a^3*c_2 + a^2*c_0*c_2 - b^3*c_3 + 2*b^2*c_1*c_3 - b*c_1^2*c_3 - 3*a*b*c_2*c_3 + 2*b*c_0*c_2*c_3 + a*c_1*c_2*c_3 + c_2^2*c_3^2 + a*b^2*c_4 - b^2*c_0*c_4 - a*b*c_1*c_4 + b*c_0*c_1*c_4 + 2*a^2*c_2*c_4 - 2*a*c_0*c_2*c_4 + b*c_2*c_3*c_4 - c_1*c_2*c_3*c_4 - a*c_2*c_4^2 + c_0*c_2*c_4^2 - a^2*b*c_5 + 3*a*b*c_0*c_5 - 2*b*c_0^2*c_5 - a^2*c_1*c_5 + a*c_0*c_1*c_5 + b^2*c_3*c_5 - 2*b*c_1*c_3*c_5 + c_1^2*c_3*c_5 + 2*a*c_2*c_3*c_5 - 2*c_0*c_2*c_3*c_5 - a*b*c_4*c_5 + b*c_0*c_4*c_5 + a*c_1*c_4*c_5 - c_0*c_1*c_4*c_5 + a^2*c_5^2 - 2*a*c_0*c_5^2 + c_0^2*c_5^2) - (c_0^2*c_1^2 - 4*c_0^3*c_2 + 4*c_1^3*c_3 - 18*c_0*c_1*c_2*c_3 - 27*c_2^2*c_3^2 - 2*c_0*c_1^2*c_4 + 12*c_0^2*c_2*c_4 + 18*c_1*c_2*c_3*c_4 + c_1^2*c_4^2 - 12*c_0*c_2*c_4^2 + 4*c_2*c_4^3 - 2*c_0^2*c_1*c_5 - 12*c_1^2*c_3*c_5 + 18*c_0*c_2*c_3*c_5 + 4*c_0*c_1*c_4*c_5 - 18*c_2*c_3*c_4*c_5 - 2*c_1*c_4^2*c_5 + c_0^2*c_5^2 + 12*c_1*c_3*c_5^2 - 2*c_0*c_4*c_5^2 + c_4^2*c_5^2 - 4*c_3*c_5^3)\n",
    "Fr = r*-(-c_3^2*c_2^2 - 3*a*c_0*b*c_5 + a*c_4*b*c_5 + b^3*c_3 - c_0^2*b^2 - c_0^2*c_5^2 - b^2*c_3*c_5 + 2*c_0^2*b*c_5 + a*c_0*b^2 + 2*a*c_0*c_5^2 - a*c_4*b^2 + c_0*c_4*b^2 - c_0*c_4*b*c_5 - c_1^2*c_3*c_5 + c_5*c_4*c_0*c_1 + 2*c_2*c_0*c_5*c_3 + c_2*c_4*c_1*c_3 - c_2*c_0*c_4^2 + c_1^2*c_3*b - 2*c_1*b^2*c_3 - 2*c_2*c_0*c_3*b - b*c_4*c_0*c_1 - c_2*c_4*c_3*b + 2*c_1*c_3*b*c_5 - c_1*c_5*c_0*a - c_1*c_5*c_4*a - c_2*c_3*c_1*a - 2*c_2*c_3*c_5*a + 2*c_2*c_0*c_4*a + c_1*c_4*b*a + 3*c_2*c_3*b*a + c_1*c_0*b*a + c_2*a^3 - c_5^2*a^2 - c_0*c_2*a^2 - 2*c_4*c_2*a^2 + b*c_5*a^2 + c_2*c_4^2*a + c_1*c_5*a^2 - c_1*b*a^2) - (3*c_3^2*c_2^2 + 3*a*c_0*b*c_5 - a*c_4*b*c_5 + c_0^2*b^2 + 3*c_0^2*c_5^2 + b^2*c_3*c_5 - 4*c_0^2*b*c_5 - 4*a*c_0*c_5^2 - c_0*c_4*b^2 + 2*c_0*c_4*b*c_5 + 3*c_1^2*c_3*c_5 - 3*c_5*c_4*c_0*c_1 - 6*c_2*c_0*c_5*c_3 - 3*c_2*c_4*c_1*c_3 + 3*c_2*c_0*c_4^2 - 2*c_1^2*c_3*b + 2*c_1*b^2*c_3 + 4*c_2*c_0*c_3*b + 2*b*c_4*c_0*c_1 + 2*c_2*c_4*c_3*b - 4*c_1*c_3*b*c_5 + 2*c_1*c_5*c_0*a + 2*c_1*c_5*c_4*a + 2*c_2*c_3*c_1*a + 4*c_2*c_3*c_5*a - 4*c_2*c_0*c_4*a - c_1*c_4*b*a - 3*c_2*c_3*b*a - c_1*c_0*b*a + c_5^2*a^2 + c_0*c_2*a^2 + 2*c_4*c_2*a^2 - 2*c_2*c_4^2*a - c_1*c_5*a^2)\n",
    "Fs = s*-(-c_3^2*c_2^2 - 3*a*c_0*b*c_5 + a*c_4*b*c_5 + b^3*c_3 - c_0^2*b^2 - c_0^2*c_5^2 - b^2*c_3*c_5 + 2*c_0^2*b*c_5 + a*c_0*b^2 + 2*a*c_0*c_5^2 - a*c_4*b^2 + c_0*c_4*b^2 - c_0*c_4*b*c_5 - c_1^2*c_3*c_5 + c_5*c_4*c_0*c_1 + 2*c_2*c_0*c_5*c_3 + c_2*c_4*c_1*c_3 - c_2*c_0*c_4^2 + c_1^2*c_3*b - 2*c_1*b^2*c_3 - 2*c_2*c_0*c_3*b - b*c_4*c_0*c_1 - c_2*c_4*c_3*b + 2*c_1*c_3*b*c_5 - c_1*c_5*c_0*a - c_1*c_5*c_4*a - c_2*c_3*c_1*a - 2*c_2*c_3*c_5*a + 2*c_2*c_0*c_4*a + c_1*c_4*b*a + 3*c_2*c_3*b*a + c_1*c_0*b*a + c_2*a^3 - c_5^2*a^2 - c_0*c_2*a^2 - 2*c_4*c_2*a^2 + b*c_5*a^2 + c_2*c_4^2*a + c_1*c_5*a^2 - c_1*b*a^2) - (18*c_3^2*c_2^2 + 2*c_0^2*c_5^2 - 2*c_0^2*b*c_5 + 4*c_5^2*c_3*b - 2*a*c_0*c_5^2 - c_4^2*b*c_5 + 3*c_0*c_4*b*c_5 + 2*c_1^2*c_4*c_0 + 2*c_5*c_4^2*c_1 + 10*c_1^2*c_3*c_5 - 6*c_5*c_4*c_0*c_1 + 8*c_2*c_0*c_1*c_3 - 20*c_2*c_0*c_5*c_3 - 14*c_2*c_4*c_1*c_3 + 8*c_2*c_4*c_5*c_3 - 8*c_1*c_5^2*c_3 - 8*c_2*c_0^2*c_4 + 10*c_2*c_0*c_4^2 - 2*c_1^2*c_3*b - c_4^2*c_1*b - 2*c_1^3*c_3 - 2*c_2*c_4^3 + 6*c_2*c_0*c_3*b + b*c_4*c_0*c_1 + 3*c_2*c_4*c_3*b - 2*c_1*c_3*b*c_5 + 3*c_1*c_5*c_0*a + c_1*c_5*c_4*a + 3*c_2*c_3*c_1*a + 6*c_2*c_3*c_5*a - 2*c_2*c_0*c_4*a - 2*c_2*c_4^2*a + 4*a*c_2*c_0^2 - a*c_1^2*c_4 - a*c_1^2*c_0)\n",
    "\n",
    "# Genericity assumptions: a+1, b+1, a+b+1 and x+y-1 are non-zero\n",
    "gc = [(a+1)*w_0-1, (b+1)*w_1-1, (a+b+1)*w_2-1, (x+y-1)*w_3-1]\n",
    "\n",
    "# Define the relevant ideals\n",
    "I = ideal(Rel + Eq + gc)\n",
    "Ip = I + ideal(Fp)\n",
    "Iq = I + ideal(Fq)\n",
    "Ir = I + ideal(Fr)\n",
    "Is = I + ideal(Fs)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "Main Gröbner basis computations:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 3.64 s, sys: 4 ms, total: 3.65 s\n",
      "Wall time: 3.65 s\n"
     ]
    }
   ],
   "source": [
    "%%time\n",
    "\n",
    "elim_vars = [w_0,w_1,w_2,w_3,x,y,a,b,c_0,c_1,c_2,c_3,c_4,c_5]\n",
    "\n",
    "Jp = Ip.elimination_ideal(elim_vars)\n",
    "Jq = Iq.elimination_ideal(elim_vars)\n",
    "Jr = Ir.elimination_ideal(elim_vars)\n",
    "Js = Is.elimination_ideal(elim_vars)\n",
    "\n",
    "assert len(Jp.gens()) == 1\n",
    "assert len(Jq.gens()) == 1\n",
    "assert len(Jr.gens()) == 1\n",
    "assert len(Js.gens()) == 1\n",
    "\n",
    "hp = Jp.gens()[0]\n",
    "hq = Jq.gens()[0]\n",
    "hr = Jr.gens()[0]\n",
    "hs = Js.gens()[0]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "deletable": true,
    "editable": true
   },
   "source": [
    "### Final expressions for the h:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Final result:\n",
      "\n",
      "hp = 3304458636693875651644773*p^4 - 23379088345478790415995340*p^3 + 49551679403386908799808694*p^2 - 39615490609470050079352860*p + 10138440914868056043894733 \n",
      "\n",
      "hq = 802983448716611783349679839*q^4 + 6057061832873045850450465888*q^3 + 8220892437890168859863219744*q^2 + 1049813648791026016967518720*q - 656868792374273004661408000 \n",
      "\n",
      "hr = 3304458636693875651644773*r^4 + 236886089402261035384796*r^3 - 2361480475447712921087794*r^2 - 1054408391045835895722692*r - 125455859602587870219083 \n",
      "\n",
      "hs = 802983448716611783349679839*s^4 - 255708691033085259944247216*s^3 - 1889198858093497242051156664*s^2 - 605423311222765579888256320*s + 85011752062106601163535600 \n",
      "\n"
     ]
    }
   ],
   "source": [
    "print 'Final result:\\n'\n",
    "for k in range(4):\n",
    "    print 'h{} ='.format(['p', 'q', 'r', 's'][k]), [hp, hq, hr, hs][k], '\\n'"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.1",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/Compute-h/compute-h-script.sage <==
#!/usr/bin/env sage

"""Compute h:
Compute the functions h relative to the four invariant functions:
    p = u_4 + u_5 + u_6
    q = u_4*u_5*u_6
    r = v_4 + v_5 + v_6
    s = u_4*(v_5 + v_6) + u_5*(v_4 + v_6) + u_6*(v_4 + v_5)
"""

# Provide input here
Input = [-4, 3, -3/5, -4/25, 4/3, 1/3, 9, -60]  # Case study example
td_format = True

# Declare variables to use:
t_0, d_0, t_1, d_1, t_2, d_2, t_3, d_3 = Input


# Definition of all the relations among these variables #

# Define multivariate polynomial ring with rational coefficients
R = QQ['w_0,w_1,w_2,w_3,x,y,c_0,c_1,c_2,c_3,c_4,c_5,a,b,p,q,r,s']
(w_0, w_1, w_2, w_3, x, y, c_0, c_1, c_2, c_3, c_4, c_5, a, b, p, q, r, s) = R.gens()

# Relations coming from Jacobi formula:
Rel = [0 for i in range(5)]
Rel[0] = a^2*d_3*x^2 + 2*a*b*d_3*x*y + b^2*d_3*y^2 + a^2*d_1*x + 2*a*d_1*x + 2*a*d_3*x + 2*b*d_3*y + d_1*x + d_3
Rel[1] = a^2*d_3*x^2 + 2*a*b*d_3*x*y + b^2*d_3*y^2 + b^2*d_2*y + 2*a*d_3*x + 2*b*d_2*y + 2*b*d_3*y + d_2*y + d_3
Rel[2] = a^2*b*d_1*d_2*d_3*x + a*b^2*d_1*d_2*d_3*y + a^2*d_0*d_1*d_3*x + a*b*d_0*d_2*d_3*x + a^2*d_1*d_2*d_3*x + a*b*d_1*d_2*d_3*x + a*b*d_0*d_1*d_3*y + b^2*d_0*d_2*d_3*y + a*b*d_1*d_2*d_3*y + b^2*d_1*d_2*d_3*y + a*b*d_0*d_1*d_2 + a*b*d_1*d_2*d_3 + a*d_0*d_1*d_3*x + a*d_0*d_2*d_3*x + a*d_1*d_2*d_3*x + b*d_0*d_1*d_3*y + b*d_0*d_2*d_3*y + b*d_1*d_2*d_3*y + a*d_0*d_1*d_2 + b*d_0*d_1*d_2 + a*d_0*d_1*d_3 + b*d_0*d_2*d_3 + a*d_1*d_2*d_3 + b*d_1*d_2*d_3 + d_0*d_1*d_2 + d_0*d_1*d_3 + d_0*d_2*d_3 + d_1*d_2*d_3
Rel[3] = a^2*b*d_1*d_2*d_3*t_0*x + a*b^2*d_1*d_2*d_3*t_0*y + a^2*d_1*d_2*d_3*t_0*x + a*b*d_1*d_2*d_3*t_0*x + a*b*d_0*d_2*d_3*t_1*x + a^2*d_0*d_1*d_3*t_2*x + a*b*d_1*d_2*d_3*t_0*y + b^2*d_1*d_2*d_3*t_0*y + b^2*d_0*d_2*d_3*t_1*y + a*b*d_0*d_1*d_3*t_2*y + a*b*d_1*d_2*d_3*t_0 + a*b*d_0*d_1*d_2*t_3 + a*d_1*d_2*d_3*t_0*x + a*d_0*d_2*d_3*t_1*x + a*d_0*d_1*d_3*t_2*x + b*d_1*d_2*d_3*t_0*y + b*d_0*d_2*d_3*t_1*y + b*d_0*d_1*d_3*t_2*y + a*d_1*d_2*d_3*t_0 + b*d_1*d_2*d_3*t_0 + b*d_0*d_2*d_3*t_1 + a*d_0*d_1*d_3*t_2 + a*d_0*d_1*d_2*t_3 + b*d_0*d_1*d_2*t_3 + d_1*d_2*d_3*t_0 + d_0*d_2*d_3*t_1 + d_0*d_1*d_3*t_2 + d_0*d_1*d_2*t_3
Rel[4] = a^4*b^2*d_1*d_2*d_3*x^2 + 2*a^3*b^3*d_1*d_2*d_3*x*y + a^2*b^4*d_1*d_2*d_3*y^2 + 2*a^4*b*d_1*d_2*d_3*x^2 + 2*a^3*b^2*d_1*d_2*d_3*x^2 + 4*a^3*b^2*d_1*d_2*d_3*x*y + 4*a^2*b^3*d_1*d_2*d_3*x*y + 2*a^2*b^3*d_1*d_2*d_3*y^2 + 2*a*b^4*d_1*d_2*d_3*y^2 + 2*a^3*b^2*d_1*d_2*d_3*x + a^4*d_0*d_1*d_3*x^2 + a^2*b^2*d_0*d_2*d_3*x^2 + a^4*d_1*d_2*d_3*x^2 + 4*a^3*b*d_1*d_2*d_3*x^2 + a^2*b^2*d_1*d_2*d_3*x^2 + 2*a^2*b^3*d_1*d_2*d_3*y + 2*a^3*b*d_0*d_1*d_3*x*y + 2*a*b^3*d_0*d_2*d_3*x*y + 2*a^3*b*d_1*d_2*d_3*x*y + 8*a^2*b^2*d_1*d_2*d_3*x*y + 2*a*b^3*d_1*d_2*d_3*x*y + a^2*b^2*d_0*d_1*d_3*y^2 + b^4*d_0*d_2*d_3*y^2 + a^2*b^2*d_1*d_2*d_3*y^2 + 4*a*b^3*d_1*d_2*d_3*y^2 + b^4*d_1*d_2*d_3*y^2 + 4*a^3*b*d_1*d_2*d_3*x + 4*a^2*b^2*d_1*d_2*d_3*x + 2*a^3*d_0*d_1*d_3*x^2 + 2*a^2*b*d_0*d_2*d_3*x^2 + 2*a^3*d_1*d_2*d_3*x^2 + 2*a^2*b*d_1*d_2*d_3*x^2 + 4*a^2*b^2*d_1*d_2*d_3*y + 4*a*b^3*d_1*d_2*d_3*y + 4*a^2*b*d_0*d_1*d_3*x*y + 4*a*b^2*d_0*d_2*d_3*x*y + 4*a^2*b*d_1*d_2*d_3*x*y + 4*a*b^2*d_1*d_2*d_3*x*y + 2*a*b^2*d_0*d_1*d_3*y^2 + 2*b^3*d_0*d_2*d_3*y^2 + 2*a*b^2*d_1*d_2*d_3*y^2 + 2*b^3*d_1*d_2*d_3*y^2 + a^2*b^2*d_0*d_1*d_2 + a^2*b^2*d_1*d_2*d_3 + 2*a^3*d_0*d_1*d_3*x + 2*a*b^2*d_0*d_2*d_3*x + 2*a^3*d_1*d_2*d_3*x + 8*a^2*b*d_1*d_2*d_3*x + 2*a*b^2*d_1*d_2*d_3*x + a^2*d_0*d_1*d_3*x^2 + a^2*d_0*d_2*d_3*x^2 + a^2*d_1*d_2*d_3*x^2 + 2*a^2*b*d_0*d_1*d_3*y + 2*b^3*d_0*d_2*d_3*y + 2*a^2*b*d_1*d_2*d_3*y + 8*a*b^2*d_1*d_2*d_3*y + 2*b^3*d_1*d_2*d_3*y + 2*a*b*d_0*d_1*d_3*x*y + 2*a*b*d_0*d_2*d_3*x*y + 2*a*b*d_1*d_2*d_3*x*y + b^2*d_0*d_1*d_3*y^2 + b^2*d_0*d_2*d_3*y^2 + b^2*d_1*d_2*d_3*y^2 + 2*a^2*b*d_0*d_1*d_2 + 2*a*b^2*d_0*d_1*d_2 + 2*a^2*b*d_1*d_2*d_3 + 2*a*b^2*d_1*d_2*d_3 + 4*a^2*d_0*d_1*d_3*x + 4*a*b*d_0*d_2*d_3*x + 4*a^2*d_1*d_2*d_3*x + 4*a*b*d_1*d_2*d_3*x + 4*a*b*d_0*d_1*d_3*y + 4*b^2*d_0*d_2*d_3*y + 4*a*b*d_1*d_2*d_3*y + 4*b^2*d_1*d_2*d_3*y + a^2*d_0*d_1*d_2 + 4*a*b*d_0*d_1*d_2 + b^2*d_0*d_1*d_2 + a^2*d_0*d_1*d_3 + b^2*d_0*d_2*d_3 + a^2*d_1*d_2*d_3 + 4*a*b*d_1*d_2*d_3 + b^2*d_1*d_2*d_3 + 2*a*d_0*d_1*d_3*x + 2*a*d_0*d_2*d_3*x + 2*a*d_1*d_2*d_3*x + 2*b*d_0*d_1*d_3*y + 2*b*d_0*d_2*d_3*y + 2*b*d_1*d_2*d_3*y + 2*a*d_0*d_1*d_2 + 2*b*d_0*d_1*d_2 + 2*a*d_0*d_1*d_3 + 2*b*d_0*d_2*d_3 + 2*a*d_1*d_2*d_3 + 2*b*d_1*d_2*d_3 + d_0*d_1*d_2 + d_0*d_1*d_3 + d_0*d_2*d_3 + d_1*d_2*d_3

# Traces and determinants of auxiliary vector field H
T = [0 for i in range(4)]
D = [0 for i in range(4)]
T[0] = t_0
T[1] = t_1*(a+1)
T[2] = t_2*(b+1)
D[0] = d_0
D[1] = d_1*(a+1)^2
D[2] = d_2*(b+1)^2

# Comparing with the known formulas for T_i, D_i we get these equations:
Eq = [0 for i in range(6)]
Eq[0] = T[0] - (-c_0-c_5)
Eq[1] = T[1] - (c_0+c_4-c_5)
Eq[2] = T[2] - (-c_0+c_1+c_5)
Eq[3] = D[0] - (-c_2*c_3+c_0*c_5)
Eq[4] = D[1] - (-c_1*c_3+c_2*c_3+c_0*c_4-c_0*c_5)
Eq[5] = D[2] - (c_2*c_3-c_2*c_4-c_0*c_5+c_1*c_5)

# Formulas for the invariant functions p,q,r,s (after lifting denominators)
Fp = p*(-c_3^2*c_2^2 - 3*a*c_0*b*c_5 + a*c_4*b*c_5 + b^3*c_3 - c_0^2*b^2 - c_0^2*c_5^2 - b^2*c_3*c_5 + 2*c_0^2*b*c_5 + a*c_0*b^2 + 2*a*c_0*c_5^2 - a*c_4*b^2 + c_0*c_4*b^2 - c_0*c_4*b*c_5 - c_1^2*c_3*c_5 + c_5*c_4*c_0*c_1 + 2*c_2*c_0*c_5*c_3 + c_2*c_4*c_1*c_3 - c_2*c_0*c_4^2 + c_1^2*c_3*b - 2*c_1*b^2*c_3 - 2*c_2*c_0*c_3*b - b*c_4*c_0*c_1 - c_2*c_4*c_3*b + 2*c_1*c_3*b*c_5 - c_1*c_5*c_0*a - c_1*c_5*c_4*a - c_2*c_3*c_1*a - 2*c_2*c_3*c_5*a + 2*c_2*c_0*c_4*a + c_1*c_4*b*a + 3*c_2*c_3*b*a + c_1*c_0*b*a + c_2*a^3 - c_5^2*a^2 - c_0*c_2*a^2 - 2*c_4*c_2*a^2 + b*c_5*a^2 + c_2*c_4^2*a + c_1*c_5*a^2 - c_1*b*a^2) - (-9*c_3^2*c_2^2 - a*c_0*b*c_5 + a*c_4*b*c_5 - c_0^2*b^2 - c_0^2*c_5^2 - c_4^2*b^2 + 3*b^2*c_3*c_5 + 2*c_0^2*b*c_5 - 4*c_5^2*c_3*b + 2*a*c_0*c_5^2 + 2*c_0*c_4*b^2 + c_4^2*b*c_5 - 3*c_0*c_4*b*c_5 - c_1^2*c_4*c_0 - c_5*c_4^2*c_1 - 5*c_1^2*c_3*c_5 + 3*c_5*c_4*c_0*c_1 - 4*c_2*c_0*c_1*c_3 + 10*c_2*c_0*c_5*c_3 + 7*c_2*c_4*c_1*c_3 - 4*c_2*c_4*c_5*c_3 + 4*c_1*c_5^2*c_3 + 4*c_2*c_0^2*c_4 - 5*c_2*c_0*c_4^2 + 2*c_1^2*c_3*b + c_4^2*c_1*b - 3*c_1*b^2*c_3 + c_1^3*c_3 + c_2*c_4^3 - 6*c_2*c_0*c_3*b - b*c_4*c_0*c_1 - 3*c_2*c_4*c_3*b + 2*c_1*c_3*b*c_5 - 3*c_1*c_5*c_0*a - c_1*c_5*c_4*a - 3*c_2*c_3*c_1*a - 6*c_2*c_3*c_5*a + 2*c_2*c_0*c_4*a - c_1*c_4*b*a + 9*c_2*c_3*b*a + c_1*c_0*b*a - c_5^2*a^2 + 3*c_0*c_2*a^2 - 3*c_4*c_2*a^2 + 2*c_2*c_4^2*a + 2*c_1*c_5*a^2 - a^2*c_1^2 - 4*a*c_2*c_0^2 + a*c_1^2*c_4 + a*c_1^2*c_0)
Fq = q*-(-a*b^2*c_0 + b^2*c_0^2 + a^2*b*c_1 - a*b*c_0*c_1 - a^3*c_2 + a^2*c_0*c_2 - b^3*c_3 + 2*b^2*c_1*c_3 - b*c_1^2*c_3 - 3*a*b*c_2*c_3 + 2*b*c_0*c_2*c_3 + a*c_1*c_2*c_3 + c_2^2*c_3^2 + a*b^2*c_4 - b^2*c_0*c_4 - a*b*c_1*c_4 + b*c_0*c_1*c_4 + 2*a^2*c_2*c_4 - 2*a*c_0*c_2*c_4 + b*c_2*c_3*c_4 - c_1*c_2*c_3*c_4 - a*c_2*c_4^2 + c_0*c_2*c_4^2 - a^2*b*c_5 + 3*a*b*c_0*c_5 - 2*b*c_0^2*c_5 - a^2*c_1*c_5 + a*c_0*c_1*c_5 + b^2*c_3*c_5 - 2*b*c_1*c_3*c_5 + c_1^2*c_3*c_5 + 2*a*c_2*c_3*c_5 - 2*c_0*c_2*c_3*c_5 - a*b*c_4*c_5 + b*c_0*c_4*c_5 + a*c_1*c_4*c_5 - c_0*c_1*c_4*c_5 + a^2*c_5^2 - 2*a*c_0*c_5^2 + c_0^2*c_5^2) - (c_0^2*c_1^2 - 4*c_0^3*c_2 + 4*c_1^3*c_3 - 18*c_0*c_1*c_2*c_3 - 27*c_2^2*c_3^2 - 2*c_0*c_1^2*c_4 + 12*c_0^2*c_2*c_4 + 18*c_1*c_2*c_3*c_4 + c_1^2*c_4^2 - 12*c_0*c_2*c_4^2 + 4*c_2*c_4^3 - 2*c_0^2*c_1*c_5 - 12*c_1^2*c_3*c_5 + 18*c_0*c_2*c_3*c_5 + 4*c_0*c_1*c_4*c_5 - 18*c_2*c_3*c_4*c_5 - 2*c_1*c_4^2*c_5 + c_0^2*c_5^2 + 12*c_1*c_3*c_5^2 - 2*c_0*c_4*c_5^2 + c_4^2*c_5^2 - 4*c_3*c_5^3)
Fr = r*-(-c_3^2*c_2^2 - 3*a*c_0*b*c_5 + a*c_4*b*c_5 + b^3*c_3 - c_0^2*b^2 - c_0^2*c_5^2 - b^2*c_3*c_5 + 2*c_0^2*b*c_5 + a*c_0*b^2 + 2*a*c_0*c_5^2 - a*c_4*b^2 + c_0*c_4*b^2 - c_0*c_4*b*c_5 - c_1^2*c_3*c_5 + c_5*c_4*c_0*c_1 + 2*c_2*c_0*c_5*c_3 + c_2*c_4*c_1*c_3 - c_2*c_0*c_4^2 + c_1^2*c_3*b - 2*c_1*b^2*c_3 - 2*c_2*c_0*c_3*b - b*c_4*c_0*c_1 - c_2*c_4*c_3*b + 2*c_1*c_3*b*c_5 - c_1*c_5*c_0*a - c_1*c_5*c_4*a - c_2*c_3*c_1*a - 2*c_2*c_3*c_5*a + 2*c_2*c_0*c_4*a + c_1*c_4*b*a + 3*c_2*c_3*b*a + c_1*c_0*b*a + c_2*a^3 - c_5^2*a^2 - c_0*c_2*a^2 - 2*c_4*c_2*a^2 + b*c_5*a^2 + c_2*c_4^2*a + c_1*c_5*a^2 - c_1*b*a^2) - (3*c_3^2*c_2^2 + 3*a*c_0*b*c_5 - a*c_4*b*c_5 + c_0^2*b^2 + 3*c_0^2*c_5^2 + b^2*c_3*c_5 - 4*c_0^2*b*c_5 - 4*a*c_0*c_5^2 - c_0*c_4*b^2 + 2*c_0*c_4*b*c_5 + 3*c_1^2*c_3*c_5 - 3*c_5*c_4*c_0*c_1 - 6*c_2*c_0*c_5*c_3 - 3*c_2*c_4*c_1*c_3 + 3*c_2*c_0*c_4^2 - 2*c_1^2*c_3*b + 2*c_1*b^2*c_3 + 4*c_2*c_0*c_3*b + 2*b*c_4*c_0*c_1 + 2*c_2*c_4*c_3*b - 4*c_1*c_3*b*c_5 + 2*c_1*c_5*c_0*a + 2*c_1*c_5*c_4*a + 2*c_2*c_3*c_1*a + 4*c_2*c_3*c_5*a - 4*c_2*c_0*c_4*a - c_1*c_4*b*a - 3*c_2*c_3*b*a - c_1*c_0*b*a + c_5^2*a^2 + c_0*c_2*a^2 + 2*c_4*c_2*a^2 - 2*c_2*c_4^2*a - c_1*c_5*a^2)
Fs = s*-(-c_3^2*c_2^2 - 3*a*c_0*b*c_5 + a*c_4*b*c_5 + b^3*c_3 - c_0^2*b^2 - c_0^2*c_5^2 - b^2*c_3*c_5 + 2*c_0^2*b*c_5 + a*c_0*b^2 + 2*a*c_0*c_5^2 - a*c_4*b^2 + c_0*c_4*b^2 - c_0*c_4*b*c_5 - c_1^2*c_3*c_5 + c_5*c_4*c_0*c_1 + 2*c_2*c_0*c_5*c_3 + c_2*c_4*c_1*c_3 - c_2*c_0*c_4^2 + c_1^2*c_3*b - 2*c_1*b^2*c_3 - 2*c_2*c_0*c_3*b - b*c_4*c_0*c_1 - c_2*c_4*c_3*b + 2*c_1*c_3*b*c_5 - c_1*c_5*c_0*a - c_1*c_5*c_4*a - c_2*c_3*c_1*a - 2*c_2*c_3*c_5*a + 2*c_2*c_0*c_4*a + c_1*c_4*b*a + 3*c_2*c_3*b*a + c_1*c_0*b*a + c_2*a^3 - c_5^2*a^2 - c_0*c_2*a^2 - 2*c_4*c_2*a^2 + b*c_5*a^2 + c_2*c_4^2*a + c_1*c_5*a^2 - c_1*b*a^2) - (18*c_3^2*c_2^2 + 2*c_0^2*c_5^2 - 2*c_0^2*b*c_5 + 4*c_5^2*c_3*b - 2*a*c_0*c_5^2 - c_4^2*b*c_5 + 3*c_0*c_4*b*c_5 + 2*c_1^2*c_4*c_0 + 2*c_5*c_4^2*c_1 + 10*c_1^2*c_3*c_5 - 6*c_5*c_4*c_0*c_1 + 8*c_2*c_0*c_1*c_3 - 20*c_2*c_0*c_5*c_3 - 14*c_2*c_4*c_1*c_3 + 8*c_2*c_4*c_5*c_3 - 8*c_1*c_5^2*c_3 - 8*c_2*c_0^2*c_4 + 10*c_2*c_0*c_4^2 - 2*c_1^2*c_3*b - c_4^2*c_1*b - 2*c_1^3*c_3 - 2*c_2*c_4^3 + 6*c_2*c_0*c_3*b + b*c_4*c_0*c_1 + 3*c_2*c_4*c_3*b - 2*c_1*c_3*b*c_5 + 3*c_1*c_5*c_0*a + c_1*c_5*c_4*a + 3*c_2*c_3*c_1*a + 6*c_2*c_3*c_5*a - 2*c_2*c_0*c_4*a - 2*c_2*c_4^2*a + 4*a*c_2*c_0^2 - a*c_1^2*c_4 - a*c_1^2*c_0)

# Genericity assumptions: a+1, b+1, a+b+1 and x+y-1 are non-zero
gc = [(a+1)*w_0-1, (b+1)*w_1-1, (a+b+1)*w_2-1, (x+y-1)*w_3-1]

# Define the relevant ideals
I = ideal(Rel + Eq + gc)
Ip = I + ideal(Fp)
Iq = I + ideal(Fq)
Ir = I + ideal(Fr)
Is = I + ideal(Fs)


# Main computations #

elim_vars = [w_0,w_1,w_2,w_3,x,y,a,b,c_0,c_1,c_2,c_3,c_4,c_5]

Jp = Ip.elimination_ideal(elim_vars)
Jq = Iq.elimination_ideal(elim_vars)
Jr = Ir.elimination_ideal(elim_vars)
Js = Is.elimination_ideal(elim_vars)

assert len(Jp.gens()) == 1
assert len(Jq.gens()) == 1
assert len(Jr.gens()) == 1
assert len(Js.gens()) == 1

hp = Jp.gens()[0]
hq = Jq.gens()[0]
hr = Jr.gens()[0]
hs = Js.gens()[0]


# Final result #

print 'Input given:', Input
print 'td_format =', td_format, '\n'

print 'Final result:\n'
for k in range(4):
    print 'h{} ='.format(['p', 'q', 'r', 's'][k]), [hp, hq, hr, hs][k], '\n'


==> anc/Jacobi-system/README.md <==
# System of equations comming from the Jacobi formula

Using the Jacobi formula we obtain a system of 5 polynomial equations on 4 unknowns: `a, b, x, y`. We prove that in this ideal there exist:

* A quadratic equation on `b` with coefficients polynomials in `t_k, d_k`,

* A linear equation on `a, b` with coefficients polynomials in `t_k, d_k`,

* Two independen linear equations on `x, y` with coefficients polynomials in `a, b, t_k, d_k`.


==> anc/Jacobi-system/analysis-jacobi-ideal.m2 <==
-- OBJECTIVE: find (a,b) in terms of d_0..d_3, t_0..t_3, then find (x,y)
------------------------------------------------------------------------

-- This is done in a series of sessions.
-- We never compute the whole Gröbner basis,
-- but instead stop whenever it is convenient.
-- The output of the previous session is added
-- as a generator of the ideal of the next session.
-- Note that the order of the variables and
-- the monomial order changes from session to session.


-- Part1: 
-- Get the quadratic equation on b 
----------------------------------

printWidth = 0
gbTrace = 2

kk = QQ
R = kk[x,y, z_0..z_3,r,s,h, a,b, t_0..t_3,d_0..d_3, MonomialOrder => Eliminate 10]

-- Equationes derived from Jacobi formula using g = l, x, y, 1, tr DH
E_0 = a^2*b*d_1*d_2*d_3*x + a*b^2*d_1*d_2*d_3*y + a^2*d_0*d_1*d_3*x + a*b*d_0*d_2*d_3*x + a^2*d_1*d_2*d_3*x + a*b*d_1*d_2*d_3*x + a*b*d_0*d_1*d_3*y + b^2*d_0*d_2*d_3*y + a*b*d_1*d_2*d_3*y + b^2*d_1*d_2*d_3*y + a*b*d_0*d_1*d_2 + a*b*d_1*d_2*d_3 + a*d_0*d_1*d_3*x + a*d_0*d_2*d_3*x + a*d_1*d_2*d_3*x + b*d_0*d_1*d_3*y + b*d_0*d_2*d_3*y + b*d_1*d_2*d_3*y + a*d_0*d_1*d_2 + b*d_0*d_1*d_2 + a*d_0*d_1*d_3 + b*d_0*d_2*d_3 + a*d_1*d_2*d_3 + b*d_1*d_2*d_3 + d_0*d_1*d_2 + d_0*d_1*d_3 + d_0*d_2*d_3 + d_1*d_2*d_3;
E_1 = a^2*d_3*x^2 + 2*a*b*d_3*x*y + b^2*d_3*y^2 + a^2*d_1*x + 2*a*d_1*x + 2*a*d_3*x + 2*b*d_3*y + d_1*x + d_3;
E_2 = a^2*d_3*x^2 + 2*a*b*d_3*x*y + b^2*d_3*y^2 + b^2*d_2*y + 2*a*d_3*x + 2*b*d_2*y + 2*b*d_3*y + d_2*y + d_3;
E_3 = a^4*b^2*d_1*d_2*d_3*x^2 + 2*a^3*b^3*d_1*d_2*d_3*x*y + a^2*b^4*d_1*d_2*d_3*y^2 + 2*a^4*b*d_1*d_2*d_3*x^2 + 2*a^3*b^2*d_1*d_2*d_3*x^2 + 4*a^3*b^2*d_1*d_2*d_3*x*y + 4*a^2*b^3*d_1*d_2*d_3*x*y + 2*a^2*b^3*d_1*d_2*d_3*y^2 + 2*a*b^4*d_1*d_2*d_3*y^2 + 2*a^3*b^2*d_1*d_2*d_3*x + a^4*d_0*d_1*d_3*x^2 + a^2*b^2*d_0*d_2*d_3*x^2 + a^4*d_1*d_2*d_3*x^2 + 4*a^3*b*d_1*d_2*d_3*x^2 + a^2*b^2*d_1*d_2*d_3*x^2 + 2*a^2*b^3*d_1*d_2*d_3*y + 2*a^3*b*d_0*d_1*d_3*x*y + 2*a*b^3*d_0*d_2*d_3*x*y + 2*a^3*b*d_1*d_2*d_3*x*y + 8*a^2*b^2*d_1*d_2*d_3*x*y + 2*a*b^3*d_1*d_2*d_3*x*y + a^2*b^2*d_0*d_1*d_3*y^2 + b^4*d_0*d_2*d_3*y^2 + a^2*b^2*d_1*d_2*d_3*y^2 + 4*a*b^3*d_1*d_2*d_3*y^2 + b^4*d_1*d_2*d_3*y^2 + 4*a^3*b*d_1*d_2*d_3*x + 4*a^2*b^2*d_1*d_2*d_3*x + 2*a^3*d_0*d_1*d_3*x^2 + 2*a^2*b*d_0*d_2*d_3*x^2 + 2*a^3*d_1*d_2*d_3*x^2 + 2*a^2*b*d_1*d_2*d_3*x^2 + 4*a^2*b^2*d_1*d_2*d_3*y + 4*a*b^3*d_1*d_2*d_3*y + 4*a^2*b*d_0*d_1*d_3*x*y + 4*a*b^2*d_0*d_2*d_3*x*y + 4*a^2*b*d_1*d_2*d_3*x*y + 4*a*b^2*d_1*d_2*d_3*x*y + 2*a*b^2*d_0*d_1*d_3*y^2 + 2*b^3*d_0*d_2*d_3*y^2 + 2*a*b^2*d_1*d_2*d_3*y^2 + 2*b^3*d_1*d_2*d_3*y^2 + a^2*b^2*d_0*d_1*d_2 + a^2*b^2*d_1*d_2*d_3 + 2*a^3*d_0*d_1*d_3*x + 2*a*b^2*d_0*d_2*d_3*x + 2*a^3*d_1*d_2*d_3*x + 8*a^2*b*d_1*d_2*d_3*x + 2*a*b^2*d_1*d_2*d_3*x + a^2*d_0*d_1*d_3*x^2 + a^2*d_0*d_2*d_3*x^2 + a^2*d_1*d_2*d_3*x^2 + 2*a^2*b*d_0*d_1*d_3*y + 2*b^3*d_0*d_2*d_3*y + 2*a^2*b*d_1*d_2*d_3*y + 8*a*b^2*d_1*d_2*d_3*y + 2*b^3*d_1*d_2*d_3*y + 2*a*b*d_0*d_1*d_3*x*y + 2*a*b*d_0*d_2*d_3*x*y + 2*a*b*d_1*d_2*d_3*x*y + b^2*d_0*d_1*d_3*y^2 + b^2*d_0*d_2*d_3*y^2 + b^2*d_1*d_2*d_3*y^2 + 2*a^2*b*d_0*d_1*d_2 + 2*a*b^2*d_0*d_1*d_2 + 2*a^2*b*d_1*d_2*d_3 + 2*a*b^2*d_1*d_2*d_3 + 4*a^2*d_0*d_1*d_3*x + 4*a*b*d_0*d_2*d_3*x + 4*a^2*d_1*d_2*d_3*x + 4*a*b*d_1*d_2*d_3*x + 4*a*b*d_0*d_1*d_3*y + 4*b^2*d_0*d_2*d_3*y + 4*a*b*d_1*d_2*d_3*y + 4*b^2*d_1*d_2*d_3*y + a^2*d_0*d_1*d_2 + 4*a*b*d_0*d_1*d_2 + b^2*d_0*d_1*d_2 + a^2*d_0*d_1*d_3 + b^2*d_0*d_2*d_3 + a^2*d_1*d_2*d_3 + 4*a*b*d_1*d_2*d_3 + b^2*d_1*d_2*d_3 + 2*a*d_0*d_1*d_3*x + 2*a*d_0*d_2*d_3*x + 2*a*d_1*d_2*d_3*x + 2*b*d_0*d_1*d_3*y + 2*b*d_0*d_2*d_3*y + 2*b*d_1*d_2*d_3*y + 2*a*d_0*d_1*d_2 + 2*b*d_0*d_1*d_2 + 2*a*d_0*d_1*d_3 + 2*b*d_0*d_2*d_3 + 2*a*d_1*d_2*d_3 + 2*b*d_1*d_2*d_3 + d_0*d_1*d_2 + d_0*d_1*d_3 + d_0*d_2*d_3 + d_1*d_2*d_3;
E_4 = a^2*b*d_1*d_2*d_3*t_0*x + a*b^2*d_1*d_2*d_3*t_0*y + a^2*d_1*d_2*d_3*t_0*x + a*b*d_1*d_2*d_3*t_0*x + a*b*d_0*d_2*d_3*t_1*x + a^2*d_0*d_1*d_3*t_2*x + a*b*d_1*d_2*d_3*t_0*y + b^2*d_1*d_2*d_3*t_0*y + b^2*d_0*d_2*d_3*t_1*y + a*b*d_0*d_1*d_3*t_2*y + a*b*d_1*d_2*d_3*t_0 + a*b*d_0*d_1*d_2*t_3 + a*d_1*d_2*d_3*t_0*x + a*d_0*d_2*d_3*t_1*x + a*d_0*d_1*d_3*t_2*x + b*d_1*d_2*d_3*t_0*y + b*d_0*d_2*d_3*t_1*y + b*d_0*d_1*d_3*t_2*y + a*d_1*d_2*d_3*t_0 + b*d_1*d_2*d_3*t_0 + b*d_0*d_2*d_3*t_1 + a*d_0*d_1*d_3*t_2 + a*d_0*d_1*d_2*t_3 + b*d_0*d_1*d_2*t_3 + d_1*d_2*d_3*t_0 + d_0*d_2*d_3*t_1 + d_0*d_1*d_3*t_2 + d_0*d_1*d_2*t_3;

-- Non-degeneracy assumptions: d_k, a+1, b_1, x+y-1 are never zero
gc_0 = d_0*z_0-1;
gc_1 = d_1*z_1-1;
gc_2 = d_2*z_2-1;
gc_3 = d_3*z_3-1;
gc_4 = (a+1)*r-1;
gc_5 = (b+1)*s-1;
gc_6 = (x+y-1)*h-1;
GC = {gc_0,gc_1,gc_2,gc_3,gc_4,gc_5,gc_6};

-- J is the idea of relations plus genericity conditions
J = ideal(E_0,E_1,E_2,E_3,E_4) + ideal(GC);

-- Looking for the quadratic equation in b only
time GB = gens gb(J, SubringLimit => 1);  --stop as soon as one element is found
q = GB_(0,0);
toString factor q
--output appended at the end of this file

restart



-- Part2:
-- Get a linear equation on a,b
-------------------------------

printWidth = 0
gbTrace = 2

kk = QQ
R = kk[z_0..z_3,r,s,h, x,y, a,b, t_0..t_3,d_0..d_3, MonomialOrder => Eliminate 9]

-- Equationes derived from Jacobi formula using g = l, x, y, 1, tr DH
E_0 = a^2*b*d_1*d_2*d_3*x + a*b^2*d_1*d_2*d_3*y + a^2*d_0*d_1*d_3*x + a*b*d_0*d_2*d_3*x + a^2*d_1*d_2*d_3*x + a*b*d_1*d_2*d_3*x + a*b*d_0*d_1*d_3*y + b^2*d_0*d_2*d_3*y + a*b*d_1*d_2*d_3*y + b^2*d_1*d_2*d_3*y + a*b*d_0*d_1*d_2 + a*b*d_1*d_2*d_3 + a*d_0*d_1*d_3*x + a*d_0*d_2*d_3*x + a*d_1*d_2*d_3*x + b*d_0*d_1*d_3*y + b*d_0*d_2*d_3*y + b*d_1*d_2*d_3*y + a*d_0*d_1*d_2 + b*d_0*d_1*d_2 + a*d_0*d_1*d_3 + b*d_0*d_2*d_3 + a*d_1*d_2*d_3 + b*d_1*d_2*d_3 + d_0*d_1*d_2 + d_0*d_1*d_3 + d_0*d_2*d_3 + d_1*d_2*d_3;
E_1 = a^2*d_3*x^2 + 2*a*b*d_3*x*y + b^2*d_3*y^2 + a^2*d_1*x + 2*a*d_1*x + 2*a*d_3*x + 2*b*d_3*y + d_1*x + d_3;
E_2 = a^2*d_3*x^2 + 2*a*b*d_3*x*y + b^2*d_3*y^2 + b^2*d_2*y + 2*a*d_3*x + 2*b*d_2*y + 2*b*d_3*y + d_2*y + d_3;
E_3 = a^4*b^2*d_1*d_2*d_3*x^2 + 2*a^3*b^3*d_1*d_2*d_3*x*y + a^2*b^4*d_1*d_2*d_3*y^2 + 2*a^4*b*d_1*d_2*d_3*x^2 + 2*a^3*b^2*d_1*d_2*d_3*x^2 + 4*a^3*b^2*d_1*d_2*d_3*x*y + 4*a^2*b^3*d_1*d_2*d_3*x*y + 2*a^2*b^3*d_1*d_2*d_3*y^2 + 2*a*b^4*d_1*d_2*d_3*y^2 + 2*a^3*b^2*d_1*d_2*d_3*x + a^4*d_0*d_1*d_3*x^2 + a^2*b^2*d_0*d_2*d_3*x^2 + a^4*d_1*d_2*d_3*x^2 + 4*a^3*b*d_1*d_2*d_3*x^2 + a^2*b^2*d_1*d_2*d_3*x^2 + 2*a^2*b^3*d_1*d_2*d_3*y + 2*a^3*b*d_0*d_1*d_3*x*y + 2*a*b^3*d_0*d_2*d_3*x*y + 2*a^3*b*d_1*d_2*d_3*x*y + 8*a^2*b^2*d_1*d_2*d_3*x*y + 2*a*b^3*d_1*d_2*d_3*x*y + a^2*b^2*d_0*d_1*d_3*y^2 + b^4*d_0*d_2*d_3*y^2 + a^2*b^2*d_1*d_2*d_3*y^2 + 4*a*b^3*d_1*d_2*d_3*y^2 + b^4*d_1*d_2*d_3*y^2 + 4*a^3*b*d_1*d_2*d_3*x + 4*a^2*b^2*d_1*d_2*d_3*x + 2*a^3*d_0*d_1*d_3*x^2 + 2*a^2*b*d_0*d_2*d_3*x^2 + 2*a^3*d_1*d_2*d_3*x^2 + 2*a^2*b*d_1*d_2*d_3*x^2 + 4*a^2*b^2*d_1*d_2*d_3*y + 4*a*b^3*d_1*d_2*d_3*y + 4*a^2*b*d_0*d_1*d_3*x*y + 4*a*b^2*d_0*d_2*d_3*x*y + 4*a^2*b*d_1*d_2*d_3*x*y + 4*a*b^2*d_1*d_2*d_3*x*y + 2*a*b^2*d_0*d_1*d_3*y^2 + 2*b^3*d_0*d_2*d_3*y^2 + 2*a*b^2*d_1*d_2*d_3*y^2 + 2*b^3*d_1*d_2*d_3*y^2 + a^2*b^2*d_0*d_1*d_2 + a^2*b^2*d_1*d_2*d_3 + 2*a^3*d_0*d_1*d_3*x + 2*a*b^2*d_0*d_2*d_3*x + 2*a^3*d_1*d_2*d_3*x + 8*a^2*b*d_1*d_2*d_3*x + 2*a*b^2*d_1*d_2*d_3*x + a^2*d_0*d_1*d_3*x^2 + a^2*d_0*d_2*d_3*x^2 + a^2*d_1*d_2*d_3*x^2 + 2*a^2*b*d_0*d_1*d_3*y + 2*b^3*d_0*d_2*d_3*y + 2*a^2*b*d_1*d_2*d_3*y + 8*a*b^2*d_1*d_2*d_3*y + 2*b^3*d_1*d_2*d_3*y + 2*a*b*d_0*d_1*d_3*x*y + 2*a*b*d_0*d_2*d_3*x*y + 2*a*b*d_1*d_2*d_3*x*y + b^2*d_0*d_1*d_3*y^2 + b^2*d_0*d_2*d_3*y^2 + b^2*d_1*d_2*d_3*y^2 + 2*a^2*b*d_0*d_1*d_2 + 2*a*b^2*d_0*d_1*d_2 + 2*a^2*b*d_1*d_2*d_3 + 2*a*b^2*d_1*d_2*d_3 + 4*a^2*d_0*d_1*d_3*x + 4*a*b*d_0*d_2*d_3*x + 4*a^2*d_1*d_2*d_3*x + 4*a*b*d_1*d_2*d_3*x + 4*a*b*d_0*d_1*d_3*y + 4*b^2*d_0*d_2*d_3*y + 4*a*b*d_1*d_2*d_3*y + 4*b^2*d_1*d_2*d_3*y + a^2*d_0*d_1*d_2 + 4*a*b*d_0*d_1*d_2 + b^2*d_0*d_1*d_2 + a^2*d_0*d_1*d_3 + b^2*d_0*d_2*d_3 + a^2*d_1*d_2*d_3 + 4*a*b*d_1*d_2*d_3 + b^2*d_1*d_2*d_3 + 2*a*d_0*d_1*d_3*x + 2*a*d_0*d_2*d_3*x + 2*a*d_1*d_2*d_3*x + 2*b*d_0*d_1*d_3*y + 2*b*d_0*d_2*d_3*y + 2*b*d_1*d_2*d_3*y + 2*a*d_0*d_1*d_2 + 2*b*d_0*d_1*d_2 + 2*a*d_0*d_1*d_3 + 2*b*d_0*d_2*d_3 + 2*a*d_1*d_2*d_3 + 2*b*d_1*d_2*d_3 + d_0*d_1*d_2 + d_0*d_1*d_3 + d_0*d_2*d_3 + d_1*d_2*d_3;
E_4 = a^2*b*d_1*d_2*d_3*t_0*x + a*b^2*d_1*d_2*d_3*t_0*y + a^2*d_1*d_2*d_3*t_0*x + a*b*d_1*d_2*d_3*t_0*x + a*b*d_0*d_2*d_3*t_1*x + a^2*d_0*d_1*d_3*t_2*x + a*b*d_1*d_2*d_3*t_0*y + b^2*d_1*d_2*d_3*t_0*y + b^2*d_0*d_2*d_3*t_1*y + a*b*d_0*d_1*d_3*t_2*y + a*b*d_1*d_2*d_3*t_0 + a*b*d_0*d_1*d_2*t_3 + a*d_1*d_2*d_3*t_0*x + a*d_0*d_2*d_3*t_1*x + a*d_0*d_1*d_3*t_2*x + b*d_1*d_2*d_3*t_0*y + b*d_0*d_2*d_3*t_1*y + b*d_0*d_1*d_3*t_2*y + a*d_1*d_2*d_3*t_0 + b*d_1*d_2*d_3*t_0 + b*d_0*d_2*d_3*t_1 + a*d_0*d_1*d_3*t_2 + a*d_0*d_1*d_2*t_3 + b*d_0*d_1*d_2*t_3 + d_1*d_2*d_3*t_0 + d_0*d_2*d_3*t_1 + d_0*d_1*d_3*t_2 + d_0*d_1*d_2*t_3;

-- Non-degeneracy assumptions: d_k, a+1, b_1, x+y-1 are never zero
gc_0 = d_0*z_0-1;
gc_1 = d_1*z_1-1;
gc_2 = d_2*z_2-1;
gc_3 = d_3*z_3-1;
gc_4 = (a+1)*r-1;
gc_5 = (b+1)*s-1;
gc_6 = (x+y-1)*h-1;
GC = {gc_0,gc_1,gc_2,gc_3,gc_4,gc_5,gc_6};

-- Input from previous session
q = b^2*t_1^2*d_0*d_2^2-2*b^2*t_1*t_3*d_0*d_2^2+b^2*t_3^2*d_0*d_2^2+b^2*t_0^2*d_1*d_2^2-2*b^2*t_0*t_3*d_1*d_2^2+b^2*t_3^2*d_1*d_2^2+b^2*t_0^2*d_2^2*d_3-2*b^2*t_0*t_1*d_2^2*d_3+b^2*t_1^2*d_2^2*d_3+2*b*t_0*t_2*d_0*d_1*d_2-2*b*t_0*t_3*d_0*d_1*d_2-2*b*t_2*t_3*d_0*d_1*d_2+2*b*t_3^2*d_0*d_1*d_2+2*b*t_1^2*d_0*d_2^2-4*b*t_1*t_3*d_0*d_2^2+2*b*t_3^2*d_0*d_2^2+2*b*t_0^2*d_1*d_2^2-4*b*t_0*t_3*d_1*d_2^2+2*b*t_3^2*d_1*d_2^2-2*b*t_0*t_1*d_0*d_2*d_3+2*b*t_1^2*d_0*d_2*d_3+2*b*t_0*t_2*d_0*d_2*d_3-2*b*t_1*t_2*d_0*d_2*d_3+2*b*t_0^2*d_2^2*d_3-4*b*t_0*t_1*d_2^2*d_3+2*b*t_1^2*d_2^2*d_3+t_2^2*d_0^2*d_1-2*t_2*t_3*d_0^2*d_1+t_3^2*d_0^2*d_1+t_1^2*d_0^2*d_2-2*t_1*t_3*d_0^2*d_2+t_3^2*d_0^2*d_2+2*t_0*t_2*d_0*d_1*d_2-2*t_0*t_3*d_0*d_1*d_2-2*t_2*t_3*d_0*d_1*d_2+2*t_3^2*d_0*d_1*d_2+t_1^2*d_0*d_2^2-2*t_1*t_3*d_0*d_2^2+t_3^2*d_0*d_2^2+t_0^2*d_1*d_2^2-2*t_0*t_3*d_1*d_2^2+t_3^2*d_1*d_2^2+t_1^2*d_0^2*d_3-2*t_1*t_2*d_0^2*d_3+t_2^2*d_0^2*d_3-2*t_0*t_1*d_0*d_2*d_3+2*t_1^2*d_0*d_2*d_3+2*t_0*t_2*d_0*d_2*d_3-2*t_1*t_2*d_0*d_2*d_3+t_0^2*d_2^2*d_3-2*t_0*t_1*d_2^2*d_3+t_1^2*d_2^2*d_3;

-- J is the idea of relations plus genericity conditions
J = ideal(E_0,E_1,E_2,E_3,E_4) + ideal(GC);

-- I is the idea of relations plus the newly found q
I = J + ideal(q); 

time GB = gens gb(I, DegreeLimit => 17);  --deg 17 is enough to get the linear equation
l = GB_(0,1);
toString factor l
--output appended at the end of this file

restart



-- Part3:
-- Get a linear equation on x,y
-------------------------------

printWidth = 0
gbTrace = 2

kk = QQ
R = kk[z_0..z_3,r,s,h, x,y,a,b, t_0..t_3,d_0..d_3, MonomialOrder => Eliminate 7]

-- Equationes derived from Jacobi formula using g = l, x, y, 1, tr DH
E_0 = a^2*b*d_1*d_2*d_3*x + a*b^2*d_1*d_2*d_3*y + a^2*d_0*d_1*d_3*x + a*b*d_0*d_2*d_3*x + a^2*d_1*d_2*d_3*x + a*b*d_1*d_2*d_3*x + a*b*d_0*d_1*d_3*y + b^2*d_0*d_2*d_3*y + a*b*d_1*d_2*d_3*y + b^2*d_1*d_2*d_3*y + a*b*d_0*d_1*d_2 + a*b*d_1*d_2*d_3 + a*d_0*d_1*d_3*x + a*d_0*d_2*d_3*x + a*d_1*d_2*d_3*x + b*d_0*d_1*d_3*y + b*d_0*d_2*d_3*y + b*d_1*d_2*d_3*y + a*d_0*d_1*d_2 + b*d_0*d_1*d_2 + a*d_0*d_1*d_3 + b*d_0*d_2*d_3 + a*d_1*d_2*d_3 + b*d_1*d_2*d_3 + d_0*d_1*d_2 + d_0*d_1*d_3 + d_0*d_2*d_3 + d_1*d_2*d_3;
E_1 = a^2*d_3*x^2 + 2*a*b*d_3*x*y + b^2*d_3*y^2 + a^2*d_1*x + 2*a*d_1*x + 2*a*d_3*x + 2*b*d_3*y + d_1*x + d_3;
E_2 = a^2*d_3*x^2 + 2*a*b*d_3*x*y + b^2*d_3*y^2 + b^2*d_2*y + 2*a*d_3*x + 2*b*d_2*y + 2*b*d_3*y + d_2*y + d_3;
E_3 = a^4*b^2*d_1*d_2*d_3*x^2 + 2*a^3*b^3*d_1*d_2*d_3*x*y + a^2*b^4*d_1*d_2*d_3*y^2 + 2*a^4*b*d_1*d_2*d_3*x^2 + 2*a^3*b^2*d_1*d_2*d_3*x^2 + 4*a^3*b^2*d_1*d_2*d_3*x*y + 4*a^2*b^3*d_1*d_2*d_3*x*y + 2*a^2*b^3*d_1*d_2*d_3*y^2 + 2*a*b^4*d_1*d_2*d_3*y^2 + 2*a^3*b^2*d_1*d_2*d_3*x + a^4*d_0*d_1*d_3*x^2 + a^2*b^2*d_0*d_2*d_3*x^2 + a^4*d_1*d_2*d_3*x^2 + 4*a^3*b*d_1*d_2*d_3*x^2 + a^2*b^2*d_1*d_2*d_3*x^2 + 2*a^2*b^3*d_1*d_2*d_3*y + 2*a^3*b*d_0*d_1*d_3*x*y + 2*a*b^3*d_0*d_2*d_3*x*y + 2*a^3*b*d_1*d_2*d_3*x*y + 8*a^2*b^2*d_1*d_2*d_3*x*y + 2*a*b^3*d_1*d_2*d_3*x*y + a^2*b^2*d_0*d_1*d_3*y^2 + b^4*d_0*d_2*d_3*y^2 + a^2*b^2*d_1*d_2*d_3*y^2 + 4*a*b^3*d_1*d_2*d_3*y^2 + b^4*d_1*d_2*d_3*y^2 + 4*a^3*b*d_1*d_2*d_3*x + 4*a^2*b^2*d_1*d_2*d_3*x + 2*a^3*d_0*d_1*d_3*x^2 + 2*a^2*b*d_0*d_2*d_3*x^2 + 2*a^3*d_1*d_2*d_3*x^2 + 2*a^2*b*d_1*d_2*d_3*x^2 + 4*a^2*b^2*d_1*d_2*d_3*y + 4*a*b^3*d_1*d_2*d_3*y + 4*a^2*b*d_0*d_1*d_3*x*y + 4*a*b^2*d_0*d_2*d_3*x*y + 4*a^2*b*d_1*d_2*d_3*x*y + 4*a*b^2*d_1*d_2*d_3*x*y + 2*a*b^2*d_0*d_1*d_3*y^2 + 2*b^3*d_0*d_2*d_3*y^2 + 2*a*b^2*d_1*d_2*d_3*y^2 + 2*b^3*d_1*d_2*d_3*y^2 + a^2*b^2*d_0*d_1*d_2 + a^2*b^2*d_1*d_2*d_3 + 2*a^3*d_0*d_1*d_3*x + 2*a*b^2*d_0*d_2*d_3*x + 2*a^3*d_1*d_2*d_3*x + 8*a^2*b*d_1*d_2*d_3*x + 2*a*b^2*d_1*d_2*d_3*x + a^2*d_0*d_1*d_3*x^2 + a^2*d_0*d_2*d_3*x^2 + a^2*d_1*d_2*d_3*x^2 + 2*a^2*b*d_0*d_1*d_3*y + 2*b^3*d_0*d_2*d_3*y + 2*a^2*b*d_1*d_2*d_3*y + 8*a*b^2*d_1*d_2*d_3*y + 2*b^3*d_1*d_2*d_3*y + 2*a*b*d_0*d_1*d_3*x*y + 2*a*b*d_0*d_2*d_3*x*y + 2*a*b*d_1*d_2*d_3*x*y + b^2*d_0*d_1*d_3*y^2 + b^2*d_0*d_2*d_3*y^2 + b^2*d_1*d_2*d_3*y^2 + 2*a^2*b*d_0*d_1*d_2 + 2*a*b^2*d_0*d_1*d_2 + 2*a^2*b*d_1*d_2*d_3 + 2*a*b^2*d_1*d_2*d_3 + 4*a^2*d_0*d_1*d_3*x + 4*a*b*d_0*d_2*d_3*x + 4*a^2*d_1*d_2*d_3*x + 4*a*b*d_1*d_2*d_3*x + 4*a*b*d_0*d_1*d_3*y + 4*b^2*d_0*d_2*d_3*y + 4*a*b*d_1*d_2*d_3*y + 4*b^2*d_1*d_2*d_3*y + a^2*d_0*d_1*d_2 + 4*a*b*d_0*d_1*d_2 + b^2*d_0*d_1*d_2 + a^2*d_0*d_1*d_3 + b^2*d_0*d_2*d_3 + a^2*d_1*d_2*d_3 + 4*a*b*d_1*d_2*d_3 + b^2*d_1*d_2*d_3 + 2*a*d_0*d_1*d_3*x + 2*a*d_0*d_2*d_3*x + 2*a*d_1*d_2*d_3*x + 2*b*d_0*d_1*d_3*y + 2*b*d_0*d_2*d_3*y + 2*b*d_1*d_2*d_3*y + 2*a*d_0*d_1*d_2 + 2*b*d_0*d_1*d_2 + 2*a*d_0*d_1*d_3 + 2*b*d_0*d_2*d_3 + 2*a*d_1*d_2*d_3 + 2*b*d_1*d_2*d_3 + d_0*d_1*d_2 + d_0*d_1*d_3 + d_0*d_2*d_3 + d_1*d_2*d_3;
E_4 = a^2*b*d_1*d_2*d_3*t_0*x + a*b^2*d_1*d_2*d_3*t_0*y + a^2*d_1*d_2*d_3*t_0*x + a*b*d_1*d_2*d_3*t_0*x + a*b*d_0*d_2*d_3*t_1*x + a^2*d_0*d_1*d_3*t_2*x + a*b*d_1*d_2*d_3*t_0*y + b^2*d_1*d_2*d_3*t_0*y + b^2*d_0*d_2*d_3*t_1*y + a*b*d_0*d_1*d_3*t_2*y + a*b*d_1*d_2*d_3*t_0 + a*b*d_0*d_1*d_2*t_3 + a*d_1*d_2*d_3*t_0*x + a*d_0*d_2*d_3*t_1*x + a*d_0*d_1*d_3*t_2*x + b*d_1*d_2*d_3*t_0*y + b*d_0*d_2*d_3*t_1*y + b*d_0*d_1*d_3*t_2*y + a*d_1*d_2*d_3*t_0 + b*d_1*d_2*d_3*t_0 + b*d_0*d_2*d_3*t_1 + a*d_0*d_1*d_3*t_2 + a*d_0*d_1*d_2*t_3 + b*d_0*d_1*d_2*t_3 + d_1*d_2*d_3*t_0 + d_0*d_2*d_3*t_1 + d_0*d_1*d_3*t_2 + d_0*d_1*d_2*t_3;

-- Non-degeneracy assumptions: d_k, a+1, b_1, x+y-1 are never zero
gc_0 = d_0*z_0-1;
gc_1 = d_1*z_1-1;
gc_2 = d_2*z_2-1;
gc_3 = d_3*z_3-1;
gc_4 = (a+1)*r-1;
gc_5 = (b+1)*s-1;
gc_6 = (x+y-1)*h-1;
GC = {gc_0,gc_1,gc_2,gc_3,gc_4,gc_5,gc_6};

-- Input from previous sessions
q = b^2*t_1^2*d_0*d_2^2-2*b^2*t_1*t_3*d_0*d_2^2+b^2*t_3^2*d_0*d_2^2+b^2*t_0^2*d_1*d_2^2-2*b^2*t_0*t_3*d_1*d_2^2+b^2*t_3^2*d_1*d_2^2+b^2*t_0^2*d_2^2*d_3-2*b^2*t_0*t_1*d_2^2*d_3+b^2*t_1^2*d_2^2*d_3+2*b*t_0*t_2*d_0*d_1*d_2-2*b*t_0*t_3*d_0*d_1*d_2-2*b*t_2*t_3*d_0*d_1*d_2+2*b*t_3^2*d_0*d_1*d_2+2*b*t_1^2*d_0*d_2^2-4*b*t_1*t_3*d_0*d_2^2+2*b*t_3^2*d_0*d_2^2+2*b*t_0^2*d_1*d_2^2-4*b*t_0*t_3*d_1*d_2^2+2*b*t_3^2*d_1*d_2^2-2*b*t_0*t_1*d_0*d_2*d_3+2*b*t_1^2*d_0*d_2*d_3+2*b*t_0*t_2*d_0*d_2*d_3-2*b*t_1*t_2*d_0*d_2*d_3+2*b*t_0^2*d_2^2*d_3-4*b*t_0*t_1*d_2^2*d_3+2*b*t_1^2*d_2^2*d_3+t_2^2*d_0^2*d_1-2*t_2*t_3*d_0^2*d_1+t_3^2*d_0^2*d_1+t_1^2*d_0^2*d_2-2*t_1*t_3*d_0^2*d_2+t_3^2*d_0^2*d_2+2*t_0*t_2*d_0*d_1*d_2-2*t_0*t_3*d_0*d_1*d_2-2*t_2*t_3*d_0*d_1*d_2+2*t_3^2*d_0*d_1*d_2+t_1^2*d_0*d_2^2-2*t_1*t_3*d_0*d_2^2+t_3^2*d_0*d_2^2+t_0^2*d_1*d_2^2-2*t_0*t_3*d_1*d_2^2+t_3^2*d_1*d_2^2+t_1^2*d_0^2*d_3-2*t_1*t_2*d_0^2*d_3+t_2^2*d_0^2*d_3-2*t_0*t_1*d_0*d_2*d_3+2*t_1^2*d_0*d_2*d_3+2*t_0*t_2*d_0*d_2*d_3-2*t_1*t_2*d_0*d_2*d_3+t_0^2*d_2^2*d_3-2*t_0*t_1*d_2^2*d_3+t_1^2*d_2^2*d_3;
l = a*t_1*t_2^2*d_0*d_1-2*a*t_1*t_2*t_3*d_0*d_1-a*t_2^2*t_3*d_0*d_1+a*t_1*t_3^2*d_0*d_1+2*a*t_2*t_3^2*d_0*d_1-a*t_3^3*d_0*d_1+b*t_1^2*t_2*d_0*d_2-b*t_1^2*t_3*d_0*d_2-2*b*t_1*t_2*t_3*d_0*d_2+2*b*t_1*t_3^2*d_0*d_2+b*t_2*t_3^2*d_0*d_2-b*t_3^3*d_0*d_2+a*t_0^2*t_1*d_1*d_2+b*t_0^2*t_2*d_1*d_2-a*t_0^2*t_3*d_1*d_2-b*t_0^2*t_3*d_1*d_2-2*a*t_0*t_1*t_3*d_1*d_2-2*b*t_0*t_2*t_3*d_1*d_2+2*a*t_0*t_3^2*d_1*d_2+2*b*t_0*t_3^2*d_1*d_2+a*t_1*t_3^2*d_1*d_2+b*t_2*t_3^2*d_1*d_2-a*t_3^3*d_1*d_2-b*t_3^3*d_1*d_2+a*t_0^2*t_1*d_1*d_3-2*a*t_0*t_1*t_2*d_1*d_3+a*t_1*t_2^2*d_1*d_3-a*t_0^2*t_3*d_1*d_3+2*a*t_0*t_2*t_3*d_1*d_3-a*t_2^2*t_3*d_1*d_3+b*t_0^2*t_2*d_2*d_3-2*b*t_0*t_1*t_2*d_2*d_3+b*t_1^2*t_2*d_2*d_3-b*t_0^2*t_3*d_2*d_3+2*b*t_0*t_1*t_3*d_2*d_3-b*t_1^2*t_3*d_2*d_3+t_0*t_2^2*d_0*d_1+t_1*t_2^2*d_0*d_1-2*t_0*t_2*t_3*d_0*d_1-2*t_1*t_2*t_3*d_0*d_1-2*t_2^2*t_3*d_0*d_1+t_0*t_3^2*d_0*d_1+t_1*t_3^2*d_0*d_1+4*t_2*t_3^2*d_0*d_1-2*t_3^3*d_0*d_1+t_0*t_1^2*d_0*d_2+t_1^2*t_2*d_0*d_2-2*t_0*t_1*t_3*d_0*d_2-2*t_1^2*t_3*d_0*d_2-2*t_1*t_2*t_3*d_0*d_2+t_0*t_3^2*d_0*d_2+4*t_1*t_3^2*d_0*d_2+t_2*t_3^2*d_0*d_2-2*t_3^3*d_0*d_2+t_0^2*t_1*d_1*d_2+t_0^2*t_2*d_1*d_2-2*t_0^2*t_3*d_1*d_2-2*t_0*t_1*t_3*d_1*d_2-2*t_0*t_2*t_3*d_1*d_2+4*t_0*t_3^2*d_1*d_2+t_1*t_3^2*d_1*d_2+t_2*t_3^2*d_1*d_2-2*t_3^3*d_1*d_2+t_0*t_1^2*d_0*d_3-2*t_0*t_1*t_2*d_0*d_3+t_0*t_2^2*d_0*d_3-t_1^2*t_3*d_0*d_3+2*t_1*t_2*t_3*d_0*d_3-t_2^2*t_3*d_0*d_3+t_0^2*t_1*d_1*d_3-2*t_0*t_1*t_2*d_1*d_3+t_1*t_2^2*d_1*d_3-t_0^2*t_3*d_1*d_3+2*t_0*t_2*t_3*d_1*d_3-t_2^2*t_3*d_1*d_3+t_0^2*t_2*d_2*d_3-2*t_0*t_1*t_2*d_2*d_3+t_1^2*t_2*d_2*d_3-t_0^2*t_3*d_2*d_3+2*t_0*t_1*t_3*d_2*d_3-t_1^2*t_3*d_2*d_3;

-- J is the idea of relations plus genericity conditions
J = ideal(E_0,E_1,E_2,E_3,E_4) + ideal(GC);

-- I is the idea of relations plus the newly found q and l
I = J + ideal(q,l); 

time g = gb(I, DegreeLimit => 14);  --deg 14 enough to find the linear relation we want
GB = selectInSubring(1, gens g);
L_0 = GB_(0,0);
toString factor L_0
--output appended at the end of this file

restart



-- Part4:
-- Get a linear equation on x only
----------------------------------

printWidth = 0
gbTrace = 2

kk = QQ
R = kk[z_0..z_3,r,s,h, y, x,a,b, t_0..t_3,d_0..d_3, MonomialOrder => Eliminate 8]

-- Equationes derived from Jacobi formula using g = l, x, y, 1, tr DH
E_0 = a^2*b*d_1*d_2*d_3*x + a*b^2*d_1*d_2*d_3*y + a^2*d_0*d_1*d_3*x + a*b*d_0*d_2*d_3*x + a^2*d_1*d_2*d_3*x + a*b*d_1*d_2*d_3*x + a*b*d_0*d_1*d_3*y + b^2*d_0*d_2*d_3*y + a*b*d_1*d_2*d_3*y + b^2*d_1*d_2*d_3*y + a*b*d_0*d_1*d_2 + a*b*d_1*d_2*d_3 + a*d_0*d_1*d_3*x + a*d_0*d_2*d_3*x + a*d_1*d_2*d_3*x + b*d_0*d_1*d_3*y + b*d_0*d_2*d_3*y + b*d_1*d_2*d_3*y + a*d_0*d_1*d_2 + b*d_0*d_1*d_2 + a*d_0*d_1*d_3 + b*d_0*d_2*d_3 + a*d_1*d_2*d_3 + b*d_1*d_2*d_3 + d_0*d_1*d_2 + d_0*d_1*d_3 + d_0*d_2*d_3 + d_1*d_2*d_3;
E_1 = a^2*d_3*x^2 + 2*a*b*d_3*x*y + b^2*d_3*y^2 + a^2*d_1*x + 2*a*d_1*x + 2*a*d_3*x + 2*b*d_3*y + d_1*x + d_3;
E_2 = a^2*d_3*x^2 + 2*a*b*d_3*x*y + b^2*d_3*y^2 + b^2*d_2*y + 2*a*d_3*x + 2*b*d_2*y + 2*b*d_3*y + d_2*y + d_3;
E_3 = a^4*b^2*d_1*d_2*d_3*x^2 + 2*a^3*b^3*d_1*d_2*d_3*x*y + a^2*b^4*d_1*d_2*d_3*y^2 + 2*a^4*b*d_1*d_2*d_3*x^2 + 2*a^3*b^2*d_1*d_2*d_3*x^2 + 4*a^3*b^2*d_1*d_2*d_3*x*y + 4*a^2*b^3*d_1*d_2*d_3*x*y + 2*a^2*b^3*d_1*d_2*d_3*y^2 + 2*a*b^4*d_1*d_2*d_3*y^2 + 2*a^3*b^2*d_1*d_2*d_3*x + a^4*d_0*d_1*d_3*x^2 + a^2*b^2*d_0*d_2*d_3*x^2 + a^4*d_1*d_2*d_3*x^2 + 4*a^3*b*d_1*d_2*d_3*x^2 + a^2*b^2*d_1*d_2*d_3*x^2 + 2*a^2*b^3*d_1*d_2*d_3*y + 2*a^3*b*d_0*d_1*d_3*x*y + 2*a*b^3*d_0*d_2*d_3*x*y + 2*a^3*b*d_1*d_2*d_3*x*y + 8*a^2*b^2*d_1*d_2*d_3*x*y + 2*a*b^3*d_1*d_2*d_3*x*y + a^2*b^2*d_0*d_1*d_3*y^2 + b^4*d_0*d_2*d_3*y^2 + a^2*b^2*d_1*d_2*d_3*y^2 + 4*a*b^3*d_1*d_2*d_3*y^2 + b^4*d_1*d_2*d_3*y^2 + 4*a^3*b*d_1*d_2*d_3*x + 4*a^2*b^2*d_1*d_2*d_3*x + 2*a^3*d_0*d_1*d_3*x^2 + 2*a^2*b*d_0*d_2*d_3*x^2 + 2*a^3*d_1*d_2*d_3*x^2 + 2*a^2*b*d_1*d_2*d_3*x^2 + 4*a^2*b^2*d_1*d_2*d_3*y + 4*a*b^3*d_1*d_2*d_3*y + 4*a^2*b*d_0*d_1*d_3*x*y + 4*a*b^2*d_0*d_2*d_3*x*y + 4*a^2*b*d_1*d_2*d_3*x*y + 4*a*b^2*d_1*d_2*d_3*x*y + 2*a*b^2*d_0*d_1*d_3*y^2 + 2*b^3*d_0*d_2*d_3*y^2 + 2*a*b^2*d_1*d_2*d_3*y^2 + 2*b^3*d_1*d_2*d_3*y^2 + a^2*b^2*d_0*d_1*d_2 + a^2*b^2*d_1*d_2*d_3 + 2*a^3*d_0*d_1*d_3*x + 2*a*b^2*d_0*d_2*d_3*x + 2*a^3*d_1*d_2*d_3*x + 8*a^2*b*d_1*d_2*d_3*x + 2*a*b^2*d_1*d_2*d_3*x + a^2*d_0*d_1*d_3*x^2 + a^2*d_0*d_2*d_3*x^2 + a^2*d_1*d_2*d_3*x^2 + 2*a^2*b*d_0*d_1*d_3*y + 2*b^3*d_0*d_2*d_3*y + 2*a^2*b*d_1*d_2*d_3*y + 8*a*b^2*d_1*d_2*d_3*y + 2*b^3*d_1*d_2*d_3*y + 2*a*b*d_0*d_1*d_3*x*y + 2*a*b*d_0*d_2*d_3*x*y + 2*a*b*d_1*d_2*d_3*x*y + b^2*d_0*d_1*d_3*y^2 + b^2*d_0*d_2*d_3*y^2 + b^2*d_1*d_2*d_3*y^2 + 2*a^2*b*d_0*d_1*d_2 + 2*a*b^2*d_0*d_1*d_2 + 2*a^2*b*d_1*d_2*d_3 + 2*a*b^2*d_1*d_2*d_3 + 4*a^2*d_0*d_1*d_3*x + 4*a*b*d_0*d_2*d_3*x + 4*a^2*d_1*d_2*d_3*x + 4*a*b*d_1*d_2*d_3*x + 4*a*b*d_0*d_1*d_3*y + 4*b^2*d_0*d_2*d_3*y + 4*a*b*d_1*d_2*d_3*y + 4*b^2*d_1*d_2*d_3*y + a^2*d_0*d_1*d_2 + 4*a*b*d_0*d_1*d_2 + b^2*d_0*d_1*d_2 + a^2*d_0*d_1*d_3 + b^2*d_0*d_2*d_3 + a^2*d_1*d_2*d_3 + 4*a*b*d_1*d_2*d_3 + b^2*d_1*d_2*d_3 + 2*a*d_0*d_1*d_3*x + 2*a*d_0*d_2*d_3*x + 2*a*d_1*d_2*d_3*x + 2*b*d_0*d_1*d_3*y + 2*b*d_0*d_2*d_3*y + 2*b*d_1*d_2*d_3*y + 2*a*d_0*d_1*d_2 + 2*b*d_0*d_1*d_2 + 2*a*d_0*d_1*d_3 + 2*b*d_0*d_2*d_3 + 2*a*d_1*d_2*d_3 + 2*b*d_1*d_2*d_3 + d_0*d_1*d_2 + d_0*d_1*d_3 + d_0*d_2*d_3 + d_1*d_2*d_3;
E_4 = a^2*b*d_1*d_2*d_3*t_0*x + a*b^2*d_1*d_2*d_3*t_0*y + a^2*d_1*d_2*d_3*t_0*x + a*b*d_1*d_2*d_3*t_0*x + a*b*d_0*d_2*d_3*t_1*x + a^2*d_0*d_1*d_3*t_2*x + a*b*d_1*d_2*d_3*t_0*y + b^2*d_1*d_2*d_3*t_0*y + b^2*d_0*d_2*d_3*t_1*y + a*b*d_0*d_1*d_3*t_2*y + a*b*d_1*d_2*d_3*t_0 + a*b*d_0*d_1*d_2*t_3 + a*d_1*d_2*d_3*t_0*x + a*d_0*d_2*d_3*t_1*x + a*d_0*d_1*d_3*t_2*x + b*d_1*d_2*d_3*t_0*y + b*d_0*d_2*d_3*t_1*y + b*d_0*d_1*d_3*t_2*y + a*d_1*d_2*d_3*t_0 + b*d_1*d_2*d_3*t_0 + b*d_0*d_2*d_3*t_1 + a*d_0*d_1*d_3*t_2 + a*d_0*d_1*d_2*t_3 + b*d_0*d_1*d_2*t_3 + d_1*d_2*d_3*t_0 + d_0*d_2*d_3*t_1 + d_0*d_1*d_3*t_2 + d_0*d_1*d_2*t_3;

-- Non-degeneracy assumptions: d_k, a+1, b_1, x+y-1 are never zero
gc_0 = d_0*z_0-1;
gc_1 = d_1*z_1-1;
gc_2 = d_2*z_2-1;
gc_3 = d_3*z_3-1;
gc_4 = (a+1)*r-1;
gc_5 = (b+1)*s-1;
gc_6 = (x+y-1)*h-1;
GC = {gc_0,gc_1,gc_2,gc_3,gc_4,gc_5,gc_6};

-- Input from previous sessions
q = b^2*t_1^2*d_0*d_2^2-2*b^2*t_1*t_3*d_0*d_2^2+b^2*t_3^2*d_0*d_2^2+b^2*t_0^2*d_1*d_2^2-2*b^2*t_0*t_3*d_1*d_2^2+b^2*t_3^2*d_1*d_2^2+b^2*t_0^2*d_2^2*d_3-2*b^2*t_0*t_1*d_2^2*d_3+b^2*t_1^2*d_2^2*d_3+2*b*t_0*t_2*d_0*d_1*d_2-2*b*t_0*t_3*d_0*d_1*d_2-2*b*t_2*t_3*d_0*d_1*d_2+2*b*t_3^2*d_0*d_1*d_2+2*b*t_1^2*d_0*d_2^2-4*b*t_1*t_3*d_0*d_2^2+2*b*t_3^2*d_0*d_2^2+2*b*t_0^2*d_1*d_2^2-4*b*t_0*t_3*d_1*d_2^2+2*b*t_3^2*d_1*d_2^2-2*b*t_0*t_1*d_0*d_2*d_3+2*b*t_1^2*d_0*d_2*d_3+2*b*t_0*t_2*d_0*d_2*d_3-2*b*t_1*t_2*d_0*d_2*d_3+2*b*t_0^2*d_2^2*d_3-4*b*t_0*t_1*d_2^2*d_3+2*b*t_1^2*d_2^2*d_3+t_2^2*d_0^2*d_1-2*t_2*t_3*d_0^2*d_1+t_3^2*d_0^2*d_1+t_1^2*d_0^2*d_2-2*t_1*t_3*d_0^2*d_2+t_3^2*d_0^2*d_2+2*t_0*t_2*d_0*d_1*d_2-2*t_0*t_3*d_0*d_1*d_2-2*t_2*t_3*d_0*d_1*d_2+2*t_3^2*d_0*d_1*d_2+t_1^2*d_0*d_2^2-2*t_1*t_3*d_0*d_2^2+t_3^2*d_0*d_2^2+t_0^2*d_1*d_2^2-2*t_0*t_3*d_1*d_2^2+t_3^2*d_1*d_2^2+t_1^2*d_0^2*d_3-2*t_1*t_2*d_0^2*d_3+t_2^2*d_0^2*d_3-2*t_0*t_1*d_0*d_2*d_3+2*t_1^2*d_0*d_2*d_3+2*t_0*t_2*d_0*d_2*d_3-2*t_1*t_2*d_0*d_2*d_3+t_0^2*d_2^2*d_3-2*t_0*t_1*d_2^2*d_3+t_1^2*d_2^2*d_3;
l = a*t_1*t_2^2*d_0*d_1-2*a*t_1*t_2*t_3*d_0*d_1-a*t_2^2*t_3*d_0*d_1+a*t_1*t_3^2*d_0*d_1+2*a*t_2*t_3^2*d_0*d_1-a*t_3^3*d_0*d_1+b*t_1^2*t_2*d_0*d_2-b*t_1^2*t_3*d_0*d_2-2*b*t_1*t_2*t_3*d_0*d_2+2*b*t_1*t_3^2*d_0*d_2+b*t_2*t_3^2*d_0*d_2-b*t_3^3*d_0*d_2+a*t_0^2*t_1*d_1*d_2+b*t_0^2*t_2*d_1*d_2-a*t_0^2*t_3*d_1*d_2-b*t_0^2*t_3*d_1*d_2-2*a*t_0*t_1*t_3*d_1*d_2-2*b*t_0*t_2*t_3*d_1*d_2+2*a*t_0*t_3^2*d_1*d_2+2*b*t_0*t_3^2*d_1*d_2+a*t_1*t_3^2*d_1*d_2+b*t_2*t_3^2*d_1*d_2-a*t_3^3*d_1*d_2-b*t_3^3*d_1*d_2+a*t_0^2*t_1*d_1*d_3-2*a*t_0*t_1*t_2*d_1*d_3+a*t_1*t_2^2*d_1*d_3-a*t_0^2*t_3*d_1*d_3+2*a*t_0*t_2*t_3*d_1*d_3-a*t_2^2*t_3*d_1*d_3+b*t_0^2*t_2*d_2*d_3-2*b*t_0*t_1*t_2*d_2*d_3+b*t_1^2*t_2*d_2*d_3-b*t_0^2*t_3*d_2*d_3+2*b*t_0*t_1*t_3*d_2*d_3-b*t_1^2*t_3*d_2*d_3+t_0*t_2^2*d_0*d_1+t_1*t_2^2*d_0*d_1-2*t_0*t_2*t_3*d_0*d_1-2*t_1*t_2*t_3*d_0*d_1-2*t_2^2*t_3*d_0*d_1+t_0*t_3^2*d_0*d_1+t_1*t_3^2*d_0*d_1+4*t_2*t_3^2*d_0*d_1-2*t_3^3*d_0*d_1+t_0*t_1^2*d_0*d_2+t_1^2*t_2*d_0*d_2-2*t_0*t_1*t_3*d_0*d_2-2*t_1^2*t_3*d_0*d_2-2*t_1*t_2*t_3*d_0*d_2+t_0*t_3^2*d_0*d_2+4*t_1*t_3^2*d_0*d_2+t_2*t_3^2*d_0*d_2-2*t_3^3*d_0*d_2+t_0^2*t_1*d_1*d_2+t_0^2*t_2*d_1*d_2-2*t_0^2*t_3*d_1*d_2-2*t_0*t_1*t_3*d_1*d_2-2*t_0*t_2*t_3*d_1*d_2+4*t_0*t_3^2*d_1*d_2+t_1*t_3^2*d_1*d_2+t_2*t_3^2*d_1*d_2-2*t_3^3*d_1*d_2+t_0*t_1^2*d_0*d_3-2*t_0*t_1*t_2*d_0*d_3+t_0*t_2^2*d_0*d_3-t_1^2*t_3*d_0*d_3+2*t_1*t_2*t_3*d_0*d_3-t_2^2*t_3*d_0*d_3+t_0^2*t_1*d_1*d_3-2*t_0*t_1*t_2*d_1*d_3+t_1*t_2^2*d_1*d_3-t_0^2*t_3*d_1*d_3+2*t_0*t_2*t_3*d_1*d_3-t_2^2*t_3*d_1*d_3+t_0^2*t_2*d_2*d_3-2*t_0*t_1*t_2*d_2*d_3+t_1^2*t_2*d_2*d_3-t_0^2*t_3*d_2*d_3+2*t_0*t_1*t_3*d_2*d_3-t_1^2*t_3*d_2*d_3;
L_0 = x*a*t_1+y*b*t_2-x*a*t_3-y*b*t_3-x*t_0-y*t_0+x*t_1+y*t_2+t_0-t_3;

-- J is the idea of relations plus genericity conditions
J = ideal(E_0,E_1,E_2,E_3,E_4) + ideal(GC);

-- I is the idea of relations plus the newly found q, l, L_0
I = J + ideal(q,l,L_0); 

time g = gb(I, DegreeLimit => 13); 
GB = selectInSubring(1, gens g);

L_1 = GB_(0,1);
toString factor L_1
--output appended at the end of this file

exit


-- OUTPUT: 
----------

q = b^2*t_1^2*d_0*d_2^2-2*b^2*t_1*t_3*d_0*d_2^2+b^2*t_3^2*d_0*d_2^2+b^2*t_0^2*d_1*d_2^2-2*b^2*t_0*t_3*d_1*d_2^2+b^2*t_3^2*d_1*d_2^2+b^2*t_0^2*d_2^2*d_3-2*b^2*t_0*t_1*d_2^2*d_3+b^2*t_1^2*d_2^2*d_3+2*b*t_0*t_2*d_0*d_1*d_2-2*b*t_0*t_3*d_0*d_1*d_2-2*b*t_2*t_3*d_0*d_1*d_2+2*b*t_3^2*d_0*d_1*d_2+2*b*t_1^2*d_0*d_2^2-4*b*t_1*t_3*d_0*d_2^2+2*b*t_3^2*d_0*d_2^2+2*b*t_0^2*d_1*d_2^2-4*b*t_0*t_3*d_1*d_2^2+2*b*t_3^2*d_1*d_2^2-2*b*t_0*t_1*d_0*d_2*d_3+2*b*t_1^2*d_0*d_2*d_3+2*b*t_0*t_2*d_0*d_2*d_3-2*b*t_1*t_2*d_0*d_2*d_3+2*b*t_0^2*d_2^2*d_3-4*b*t_0*t_1*d_2^2*d_3+2*b*t_1^2*d_2^2*d_3+t_2^2*d_0^2*d_1-2*t_2*t_3*d_0^2*d_1+t_3^2*d_0^2*d_1+t_1^2*d_0^2*d_2-2*t_1*t_3*d_0^2*d_2+t_3^2*d_0^2*d_2+2*t_0*t_2*d_0*d_1*d_2-2*t_0*t_3*d_0*d_1*d_2-2*t_2*t_3*d_0*d_1*d_2+2*t_3^2*d_0*d_1*d_2+t_1^2*d_0*d_2^2-2*t_1*t_3*d_0*d_2^2+t_3^2*d_0*d_2^2+t_0^2*d_1*d_2^2-2*t_0*t_3*d_1*d_2^2+t_3^2*d_1*d_2^2+t_1^2*d_0^2*d_3-2*t_1*t_2*d_0^2*d_3+t_2^2*d_0^2*d_3-2*t_0*t_1*d_0*d_2*d_3+2*t_1^2*d_0*d_2*d_3+2*t_0*t_2*d_0*d_2*d_3-2*t_1*t_2*d_0*d_2*d_3+t_0^2*d_2^2*d_3-2*t_0*t_1*d_2^2*d_3+t_1^2*d_2^2*d_3

l = a*t_1*t_2^2*d_0*d_1-2*a*t_1*t_2*t_3*d_0*d_1-a*t_2^2*t_3*d_0*d_1+a*t_1*t_3^2*d_0*d_1+2*a*t_2*t_3^2*d_0*d_1-a*t_3^3*d_0*d_1+b*t_1^2*t_2*d_0*d_2-b*t_1^2*t_3*d_0*d_2-2*b*t_1*t_2*t_3*d_0*d_2+2*b*t_1*t_3^2*d_0*d_2+b*t_2*t_3^2*d_0*d_2-b*t_3^3*d_0*d_2+a*t_0^2*t_1*d_1*d_2+b*t_0^2*t_2*d_1*d_2-a*t_0^2*t_3*d_1*d_2-b*t_0^2*t_3*d_1*d_2-2*a*t_0*t_1*t_3*d_1*d_2-2*b*t_0*t_2*t_3*d_1*d_2+2*a*t_0*t_3^2*d_1*d_2+2*b*t_0*t_3^2*d_1*d_2+a*t_1*t_3^2*d_1*d_2+b*t_2*t_3^2*d_1*d_2-a*t_3^3*d_1*d_2-b*t_3^3*d_1*d_2+a*t_0^2*t_1*d_1*d_3-2*a*t_0*t_1*t_2*d_1*d_3+a*t_1*t_2^2*d_1*d_3-a*t_0^2*t_3*d_1*d_3+2*a*t_0*t_2*t_3*d_1*d_3-a*t_2^2*t_3*d_1*d_3+b*t_0^2*t_2*d_2*d_3-2*b*t_0*t_1*t_2*d_2*d_3+b*t_1^2*t_2*d_2*d_3-b*t_0^2*t_3*d_2*d_3+2*b*t_0*t_1*t_3*d_2*d_3-b*t_1^2*t_3*d_2*d_3+t_0*t_2^2*d_0*d_1+t_1*t_2^2*d_0*d_1-2*t_0*t_2*t_3*d_0*d_1-2*t_1*t_2*t_3*d_0*d_1-2*t_2^2*t_3*d_0*d_1+t_0*t_3^2*d_0*d_1+t_1*t_3^2*d_0*d_1+4*t_2*t_3^2*d_0*d_1-2*t_3^3*d_0*d_1+t_0*t_1^2*d_0*d_2+t_1^2*t_2*d_0*d_2-2*t_0*t_1*t_3*d_0*d_2-2*t_1^2*t_3*d_0*d_2-2*t_1*t_2*t_3*d_0*d_2+t_0*t_3^2*d_0*d_2+4*t_1*t_3^2*d_0*d_2+t_2*t_3^2*d_0*d_2-2*t_3^3*d_0*d_2+t_0^2*t_1*d_1*d_2+t_0^2*t_2*d_1*d_2-2*t_0^2*t_3*d_1*d_2-2*t_0*t_1*t_3*d_1*d_2-2*t_0*t_2*t_3*d_1*d_2+4*t_0*t_3^2*d_1*d_2+t_1*t_3^2*d_1*d_2+t_2*t_3^2*d_1*d_2-2*t_3^3*d_1*d_2+t_0*t_1^2*d_0*d_3-2*t_0*t_1*t_2*d_0*d_3+t_0*t_2^2*d_0*d_3-t_1^2*t_3*d_0*d_3+2*t_1*t_2*t_3*d_0*d_3-t_2^2*t_3*d_0*d_3+t_0^2*t_1*d_1*d_3-2*t_0*t_1*t_2*d_1*d_3+t_1*t_2^2*d_1*d_3-t_0^2*t_3*d_1*d_3+2*t_0*t_2*t_3*d_1*d_3-t_2^2*t_3*d_1*d_3+t_0^2*t_2*d_2*d_3-2*t_0*t_1*t_2*d_2*d_3+t_1^2*t_2*d_2*d_3-t_0^2*t_3*d_2*d_3+2*t_0*t_1*t_3*d_2*d_3-t_1^2*t_3*d_2*d_3

L_0 = x*a*t_1+y*b*t_2-x*a*t_3-y*b*t_3-x*t_0-y*t_0+x*t_1+y*t_2+t_0-t_3

L_1 = x*a*b^2*t_1*d_2-x*a*b^2*t_3*d_2-x*b^2*t_0*d_2+2*x*a*b*t_1*d_2+x*b^2*t_1*d_2-2*x*a*b*t_3*d_2+x*a*t_1*d_0-x*b*t_2*d_0-x*a*t_3*d_0+x*b*t_3*d_0-2*x*b*t_0*d_2+b^2*t_0*d_2+x*a*t_1*d_2+2*x*b*t_1*d_2-x*a*t_3*d_2-b^2*t_3*d_2+x*t_1*d_0-x*t_2*d_0+b*t_2*d_0-b*t_3*d_0-x*t_0*d_2+2*b*t_0*d_2+x*t_1*d_2-2*b*t_3*d_2+t_2*d_0-t_3*d_0+t_0*d_2-t_3*d_2


==> anc/Painleve-analysis/7th_2neg.sage <==
# Calculate the Kowalevski exponents of a quadratic vector field in the seventh family having a radial orbit with exponents (-2,-1) and an invariant line tangent to the exponent -1



sols=0
d=[0,0,0,0,0,0,2]
u=[0,0,0,0,1,1,-1]
v=[0,0,0,0,0,0,-2]
l=[0,0,0,0]
e=[0,0,0,0,0]

for e[0] in [3..10]:
    for e[1] in [e[0]..floor(4/(1/2-1/e[0]))]:
        if 1/2+1/e[0]+1/e[1] <> 1:
            if 1/2+1/e[0]+1/e[1]<1:
                min_2=e[1]
                max_2=floor(3/(1/2-1/e[0]-1/e[1]))
            else:
                min_2=ceil(3/(1/2-1/e[0]-1/e[1]))
                max_2=-1
            for e[2] in [min_2..max_2]:
                pos_min=e[1]
                neg_max=-1
                if e[2]>0:
                    pos_min=e[2]
                else:
                    neg_max=e[2]
                if 1/2+1/e[0]+1/e[1]+1/e[2] <> 1:
                    if 1/2+1/e[0]+1/e[1]+1/e[2]<1:
                        min_3=pos_min
                        max_3=floor(2/(1/2-1/e[0]-1/e[1]-1/e[2]))
                    else:
                        min_3=ceil(2/(1/2-1/e[0]-1/e[1]-1/e[2]))
                        max_3=neg_max
                    for e[3] in [min_3..max_3]:
                        if e[3]>0:
                            pos_min=e[3]
                        else:
                            neg_max=e[3]
                        if 1/2+1/e[0]+1/e[1]+1/e[2]+1/e[3] <> 1:
                            e[4]=1/(1/2-1/e[0]-1/e[1]-1/e[2]-1/e[3])
                            if (e[4] in ZZ) and ((e[4] >= pos_min) or (e[4] <= neg_max)):
                                #print e   # uncomment to monitor progress
                                for i in range(5):
                                    if (1+4*e[i]).is_square():
                                        m=-1/2+sqrt(1+4*e[i])/2
                                        v[4]=m
                                        v[5]=-m-1
                                        d[4]=u[4]*v[4]
                                        d[5]=u[5]*v[5]
                                        for j in range(4):
                                            d[j]=e[(j+i+1) % 5]
                                        for l[0] in [j for j in divisors(d[0]) if j^2 <= abs(d[0])]:
                                            for l[1] in [j for j in divisors(d[1]) if j^2 <= abs(d[1])]:
                                                for l[2] in [j for j in divisors(d[2]) if j^2 <= abs(d[2])]:
                                                    for l[3] in [j for j in divisors(d[3]) if j^2 <= abs(d[3])]:
                                                        for choice in Subsets(range(4)):
                                                            s=[1,1,1,1]
                                                            for x in choice:
                                                                s[x]=-1
                                                            for r in range(4):
                                                                u[r]=s[r]*l[r]
                                                                v[r]=d[r]/u[r]
                                                            R_1=sum([(u[q]+v[q])/u[q]/v[q] for q in range(7)])
                                                            R_2=sum([(u[q]+v[q])^2/u[q]/v[q] for q in range(7)])
                                                            if R_1 == 4 and R_2 == 16:
                                                                # test to see if it really belongs to the seventh family
                                                                seventh=True
                                                                for sub_sum in [2..5]:
                                                                    S=Subsets(range(7),sub_sum)
                                                                    for part in S:
                                                                        if sum([1/d[q] for q in part])==1:
                                                                            seventh=False
                                                                if seventh:
                                                                    sols=sols+1
                                                                    print u,',',v
                
print 'there are', sols, 'solutions'


==> anc/Painleve-analysis/7th_2pos.out <==
[2, -5, 1, 1, 5, -5, 1],[5, 12, 3, 3, -1, 4, 2]
[1, 1, -1, 2, 17, -17, 1],[3, 3, 4, 5, -5, 12, 2]
[-9, -9, -9, 1, 4, -4, 1],[10, 10, 10, 3, 1, 5, 2]
[-9, -9, 1, 1, 19, -19, 1],[10, 10, 3, 5, -9, 10, 2]
[-9, 1, 1, -9, 19, -19, 1],[10, 3, 5, 10, -9, 10, 2]
[1, 1, -9, -9, 19, -19, 1],[3, 5, 10, 10, -9, 10, 2]
[4, -4, -80, 1, 4, -4, 1],[-14, 16, -84, 3, 1, 5, 2]
[-4, -80, 1, 1, 18, -18, 1],[16, -84, 3, 5, -14, 4, 2]
[-80, 1, 1, 4, 20, -20, 1],[-84, 3, 5, -14, -4, 16, 2]
[1, 1, 4, -4, 4, -4, 1],[3, 5, -14, 16, -84, -80, 2]
[-3, 5, 15, 1, 4, -4, 1],[15, -15, 30, 3, 1, 5, 2]
[5, 15, 1, 1, 18, -18, 1],[-15, 30, 3, 5, -3, 15, 2]
[15, 1, 1, -3, 20, -20, 1],[30, 3, 5, 15, -15, 5, 2]
[1, 1, -3, 5, 15, -15, 1],[3, 5, 15, -15, 15, 30, 2]
[4, -3, 11, 1, 4, -4, 1],[-11, 28, 70, 3, 1, 5, 2]
[-3, 11, 1, 1, 15, -15, 1],[28, 70, 3, 5, -11, 4, 2]
[11, 1, 1, 4, 31, -31, 1],[70, 3, 5, -11, -3, 28, 2]
[1, 1, 4, -3, 59, -59, 1],[3, 5, -11, 28, 11, 70, 2]
[-6, -14, -14, 1, 4, -4, 1],[7, 15, 15, 3, 1, 5, 2]
[-14, -14, 1, 1, 13, -13, 1],[15, 15, 3, 5, -6, 7, 2]
[-14, 1, 1, -6, 29, -29, 1],[15, 3, 5, 7, -14, 15, 2]
[1, 1, -6, -14, 29, -29, 1],[3, 5, 7, 15, -14, 15, 2]
[-3, 6, 20, 1, 4, -4, 1],[12, -21, 21, 3, 1, 5, 2]
[6, 20, 1, 1, 15, -15, 1],[-21, 21, 3, 5, -3, 12, 2]
[20, 1, 1, -3, 27, -27, 1],[21, 3, 5, 12, -21, 6, 2]
[1, 1, -3, 6, 1, -1, 1],[3, 5, 12, -21, 20, 21, 2]
[4, -8, -30, 1, 4, -4, 1],[-8, 44, -44, 3, 1, 5, 2]
[-8, -30, 1, 1, 12, -12, 1],[44, -44, 3, 5, -8, 4, 2]
[-30, 1, 1, 4, 52, -52, 1],[-44, 3, 5, -8, -8, 44, 2]
[1, 1, 4, -8, 14, -14, 1],[3, 5, -8, 44, -44, -30, 2]
[3, -9, -9, 1, 4, -4, 1],[-9, -18, 45, 3, 1, 5, 2]
[-9, -9, 1, 1, 12, -12, 1],[-18, 45, 3, 5, -9, 3, 2]
[-9, 1, 1, 3, 9, -9, 1],[45, 3, 5, -9, -18, -9, 2]
[1, 1, 3, -9, 54, -54, 1],[3, 5, -9, -18, -9, 45, 2]
[-3, 6, -19, 1, 4, -4, 1],[8, 19, 120, 3, 1, 5, 2]
[6, -19, 1, 1, 11, -11, 1],[19, 120, 3, 5, -3, 8, 2]
[-19, 1, 1, -3, 13, -13, 1],[120, 3, 5, 8, 6, 19, 2]
[1, 1, -3, 6, 139, -139, 1],[3, 5, 8, 19, -19, 120, 2]
[-2, 5, 10, 1, 4, -4, 1],[10, 10, -30, 3, 1, 5, 2]
[5, 10, 1, 1, 12, -12, 1],[10, -30, 3, 5, -2, 10, 2]
[10, 1, 1, -2, 5, -5, 1],[-30, 3, 5, 10, 5, 10, 2]
[1, 1, -2, 5, 40, -40, 1],[3, 5, 10, 10, -30, 10, 2]
[-3, 6, 1, 1, 8, -8, 1],[-6, -30, 3, 5, -6, 2, 2]
[6, 1, 1, 2, 3, -3, 1],[-30, 3, 5, -6, -6, -3, 2]
[1, 1, 2, -3, 36, -36, 1],[3, 5, -6, -6, -30, 6, 2]
[1, -6, 1, 1, 4, -4, 1],[-14, -14, 3, 7, -6, -2, 2]
[-6, 1, 1, -2, 15, -15, 1],[-14, 3, 7, -6, -14, 1, 2]
[1, 1, -2, 1, 8, -8, 1],[3, 7, -6, -14, -14, -6, 2]
[-7, 1, 1, 3, 17, -17, 1],[15, 3, 7, 5, -2, 15, 2]
[1, 1, 3, -2, 22, -22, 1],[3, 7, 5, 15, -7, 15, 2]
[8, 8, 1, 1, 7, -7, 1],[15, -105, 3, 7, -12, -5, 2]
[8, 1, 1, -5, 7, -7, 1],[-105, 3, 7, -12, 8, 15, 2]
[1, 1, -5, 8, 113, -113, 1],[3, 7, -12, 15, -105, 8, 2]
[3, -3, -3, 1, 7, -7, 1],[4, 16, 16, 3, 1, 8, 2]
[-3, -3, 1, 1, 1, -1, 1],[16, 16, 3, 8, 3, 4, 2]
[-3, 1, 1, 3, 19, -19, 1],[16, 3, 8, 4, -3, 16, 2]
[1, 1, 3, -3, 19, -19, 1],[3, 8, 4, 16, -3, 16, 2]
[1, -1, -23, 1, 7, -7, 1],[12, 23, -24, 3, 1, 8, 2]
[-1, -23, 1, 1, 11, -11, 1],[23, -24, 3, 8, 1, 12, 2]
[-1, 1, 12, 1, 7, -7, 1],[-13, -24, 13, 3, 1, 8, 2]
[12, 1, 1, -1, 25, -25, 1],[13, 3, 8, -13, -24, 1, 2]
[4, 8, -8, 1, 2, -2, 1],[4, -8, 24, 3, 2, 4, 2]
[4, -8, -8, 1, 2, -2, 1],[4, 8, 24, 3, 2, 4, 2]
[-8, 1, 2, 4, 16, -16, 1],[24, 3, 4, 4, -8, 8, 2]
[1, 2, 4, 8, 32, -32, 1],[3, 4, 4, -8, -8, 24, 2]
[1, 2, 4, -8, 32, -32, 1],[3, 4, 4, 8, -8, 24, 2]
[2, -8, -8, 1, 2, -2, 1],[10, 24, 40, 3, 2, 4, 2]
[-8, -8, 1, 2, 8, -8, 1],[24, 40, 3, 4, 2, 10, 2]
[-8, 1, 2, 2, 32, -32, 1],[40, 3, 4, 10, -8, 24, 2]
[1, 2, 2, -8, 48, -48, 1],[3, 4, 10, 24, -8, 40, 2]
[3, -8, 24, 1, 2, -2, 1],[7, 24, -56, 3, 2, 4, 2]
[-8, 24, 1, 2, 4, -4, 1],[24, -56, 3, 4, 3, 7, 2]
[24, 1, 2, 3, 32, -32, 1],[-56, 3, 4, 7, -8, 24, 2]
[1, 2, 3, -8, 80, -80, 1],[3, 4, 7, 24, -56, 24, 2]
[4, 4, -3, 1, 2, -2, 1],[7, 14, 28, 3, 2, 4, 2]
[4, -3, 1, 2, 3, -3, 1],[14, 28, 3, 4, 4, 7, 2]
[-3, 1, 2, 4, 10, -10, 1],[28, 3, 4, 7, 4, 14, 2]
[1, 2, 4, 4, 31, -31, 1],[3, 4, 7, 14, -3, 28, 2]
[5, 6, -4, 1, 2, -2, 1],[6, 10, 30, 3, 2, 4, 2]
[6, -4, 1, 2, 1, -1, 1],[10, 30, 3, 4, 5, 6, 2]
[1, 2, 5, 6, 34, -34, 1],[3, 4, 6, 10, -4, 30, 2]
[1, 8, 1, -1, 11, -11, 1],[-24, 9, 3, -9, 1, 12, 2]
[8, 1, -1, 1, 25, -25, 1],[9, 3, -9, 12, -24, 1, 2]
[-4, 2, -8, 1, 8, -8, 1],[-8, 20, 180, 3, 1, 9, 2]
[2, -8, 1, 1, 4, -4, 1],[20, 180, 3, 9, -8, -4, 2]
[-8, 1, 1, -4, 18, -18, 1],[180, 3, 9, -8, 2, 20, 2]
[1, 1, -4, 2, 188, -188, 1],[3, 9, -8, 20, -8, 180, 2]
[10, 1, 2, 2, 16, -16, 1],[-13, 3, 5, 5, -3, 13, 2]
[1, 2, 2, -3, 23, -23, 1],[3, 5, 5, 13, -13, 10, 2]
[-5, 12, 1, 2, 1, -1, 1],[17, -17, 3, 5, 3, 4, 2]
[12, 1, 2, 3, 22, -22, 1],[-17, 3, 5, 4, -5, 17, 2]
[1, 2, 3, -5, 29, -29, 1],[3, 5, 4, 17, -17, 12, 2]
[1, 3, 3, 3, 17, -17, 1],[3, 5, 5, 5, -2, 15, 2]
[1, 1, -1, -19, 3, -3, 1],[5, 10, 19, -20, 1, 4, 2]
[-1, -19, 1, 1, 9, -9, 1],[19, -20, 4, 5, 1, 10, 2]
[1, -1, 1, 10, 3, -3, 1],[5, -11, -20, 11, 1, 4, 2]
[10, 1, 1, -1, 21, -21, 1],[11, 4, 5, -11, -20, 1, 2]
[-4, -4, 2, 1, 4, -4, 1],[15, 15, 2, 5, 2, 6, 2]
[-4, 2, 1, 2, 19, -19, 1],[15, 2, 5, 6, -4, 15, 2]
[2, 1, 2, -4, 19, -19, 1],[2, 5, 6, 15, -4, 15, 2]
[-3, 1, 2, 2, 11, -11, 1],[8, 4, 3, 3, -3, 8, 2]
[1, 2, 2, -3, 11, -11, 1],[4, 3, 3, 8, -3, 8, 2]
[-7, 1, 2, 2, 9, -9, 1],[12, 4, 3, 3, -2, 7, 2]
[1, 2, 2, -2, 19, -19, 1],[4, 3, 3, 7, -7, 12, 2]
[-2, 1, 6, 2, 5, -5, 1],[-3, -10, 10, 2, 1, 6, 2]
[1, 6, 2, -2, 5, -5, 1],[-10, 10, 2, -3, 1, 6, 2]
[6, 2, 1, -2, 11, -11, 1],[10, 2, 6, -3, -10, 1, 2]
[6, 2, -2, 1, 11, -11, 1],[10, 2, -3, 6, -10, 1, 2]
[2, 1, -2, 1, 4, -4, 1],[2, 6, -3, -10, 6, 10, 2]
[2, -2, 1, 1, 4, -4, 1],[2, -3, 6, -10, 6, 10, 2]
[-6, 2, 2, 2, 14, -14, 1],[8, 2, 3, 4, -6, 8, 2]
[2, 2, 2, -6, 14, -14, 1],[2, 3, 4, 8, -6, 8, 2]
[1, 5, 1, -1, 9, -9, 1],[-20, 6, 4, -6, 1, 10, 2]
[5, 1, -1, 1, 21, -21, 1],[6, 4, -6, 10, -20, 1, 2]
[-3, 4, 2, 2, 5, -5, 1],[-5, 6, -20, 2, 1, 6, 2]
[2, -2, 2, 2, 2, -2, 1],[12, 20, 2, 3, 3, 5, 2]
[4, 2, 2, 1, 2, -2, 1],[6, -20, 2, 6, -5, -3, 2]
[-2, 2, 2, 3, 10, -10, 1],[20, 2, 3, 5, 2, 12, 2]
[2, 2, 1, -3, 2, -2, 1],[-20, 2, 6, -5, 4, 6, 2]
[2, 2, 3, 2, 22, -22, 1],[2, 3, 5, 12, -2, 20, 2]
[2, 1, -3, 4, 22, -22, 1],[2, 6, -5, 6, -20, 2, 2]
[-4, 2, 2, 4, 4, -4, 1],[24, 2, 3, 4, 4, 8, 2]
[2, 2, 4, 4, 28, -28, 1],[2, 3, 4, 8, -4, 24, 2]
[-4, -4, 1, 2, 19, -19, 1],[-7, 105, 4, 3, 1, 20, 2]
[1, 2, 1, -4, 109, -109, 1],[4, 3, 20, -7, -4, 105, 2]
[1, 3, 1, -1, 7, -7, 1],[12, 4, -24, -4, 1, 8, 2]
[3, 1, 1, -1, 7, -7, 1],[4, 12, -24, -4, 1, 8, 2]
[3, 1, -1, 1, 11, -11, 1],[4, -24, -4, 8, 1, 12, 2]
[1, -1, 1, 3, 11, -11, 1],[-24, -4, 8, 4, 1, 12, 2]
[2, 2, 3, 3, 14, -14, 1],[2, 4, 4, 4, -2, 12, 2]
[-1, 1, 1, 3, 25, -25, 1],[-4, 8, 12, 4, -24, 1, 2]
[-1, 1, 3, 1, 25, -25, 1],[-4, 8, 4, 12, -24, 1, 2]


==> anc/Painleve-analysis/7th_2pos.sage <==
# Calculate the Kowalevski exponents of a quadratic vector field in the seventh family having a radial orbit with exponents (2,1) and an invariant line tangent to the exponent 1


file_out = open('7th_2pos.out','w')

sols=0
d=[0,0,0,0,0,0,2]
u=[0,0,0,0,0,0,1]
v=[0,0,0,0,0,0,2]
l=[0,0,0,0]
e=[0,0,0,0,0]

for e[0] in [3..10]:
    for e[1] in [e[0]..floor(4/(1/2-1/e[0]))]:
        if 1/2+1/e[0]+1/e[1] <> 1:
            if 1/2+1/e[0]+1/e[1]<1:
                min_2=e[1]
                max_2=floor(3/(1/2-1/e[0]-1/e[1]))
            else:
                min_2=ceil(3/(1/2-1/e[0]-1/e[1]))
                max_2=-1
            for e[2] in [min_2..max_2]:
                pos_min=e[1]
                neg_max=-1
                if e[2]>0:
                    pos_min=e[2]
                else:
                    neg_max=e[2]
                if 1/2+1/e[0]+1/e[1]+1/e[2] <> 1:
                    if 1/2+1/e[0]+1/e[1]+1/e[2]<1:
                        min_3=pos_min
                        max_3=floor(2/(1/2-1/e[0]-1/e[1]-1/e[2]))
                    else:
                        min_3=ceil(2/(1/2-1/e[0]-1/e[1]-1/e[2]))
                        max_3=neg_max
                    for e[3] in [min_3..max_3]:
                        if e[3]>0:
                            pos_min=e[3]
                        else:
                            neg_max=e[3]
                        if 1/2+1/e[0]+1/e[1]+1/e[2]+1/e[3] <> 1:
                            e[4]=1/(1/2-1/e[0]-1/e[1]-1/e[2]-1/e[3])
                            if (e[4] in ZZ) and ((e[4] >= pos_min) or (e[4] <= neg_max)):
                                #print e        # uncomment to monitor progress
                                for i in range(5):
                                    for pre_n in divisors(e[i]):
                                        for sig_n in [-1,1]:
                                            n=pre_n*sig_n
                                            m=e[i]/n-n
                                            if m>0:
                                                u[4]=m
                                                v[4]=n
                                                u[5]=-m
                                                v[5]=n+m
                                                d[4]=u[4]*v[4]
                                                d[5]=u[5]*v[5]
                                                for j in range(4):
                                                    d[j]=e[(j+i+1) % 5]
                                                for l[0] in [j for j in divisors(d[0]) if j^2 <= abs(d[0])]:
                                                    for l[1] in [j for j in divisors(d[1]) if j^2 <= abs(d[1])]:
                                                        for l[2] in [j for j in divisors(d[2]) if j^2 <= abs(d[2])]:
                                                            for l[3] in [j for j in divisors(d[3]) if j^2 <= abs(d[3])]:
                                                                for choice in Subsets(range(4)):
                                                                    s=[1,1,1,1]
                                                                    for x in choice:
                                                                        s[x]=-1
                                                                    for r in range(4):
                                                                        u[r]=s[r]*l[r]
                                                                        v[r]=d[r]/u[r]
                                                                    R_1=sum([(u[q]+v[q])/u[q]/v[q] for q in range(7)])
                                                                    R_2=sum([(u[q]+v[q])^2/u[q]/v[q] for q in range(7)])
                                                                    if R_1 == 4 and R_2 == 16:
                                                                        # test to see if we are really in the seventh family
                                                                        seventh=True
                                                                        for sub_sum in [2..5]:
                                                                            S=Subsets(range(7),sub_sum)
                                                                            for part in S:
                                                                                if sum([1/d[q] for q in part])==1:
                                                                                    seventh=False
                                                                        if seventh:
                                                                            sols=sols+1
                                                                            file_out.write(str(u)+","+str(v)+"\n")
print 'there are', sols, 'solutions'
file_out.close 


==> anc/Painleve-analysis/7th_geq3.out <==
[1, 1, 1, -2, 1, 2, -8];[3, 3, 4, -2, -8, -10, -15]
[1, 1, -2, 1, 1, 2, -8];[3, 3, -2, 4, -8, -10, -15]
[1, 1, 1, 1, -1, -4, -14];[3, 3, 4, 5, 14, 5, -15]
[1, 1, -2, 1, 1, -4, 6];[3, 3, -2, 5, -12, 5, 10]
[1, 1, 1, 2, -1, 6, 7];[3, 3, 4, 3, 16, -7, 48]
[1, 1, 1, -2, 1, 3, -4];[3, 3, 4, -3, -15, -14, -35]
[1, 1, 1, -1, 1, -4, 5];[3, 3, 4, -6, -15, 5, 6]
[1, 1, 1, 2, -1, 6, 25];[3, 3, 4, 3, 13, -25, 156]
[1, 1, -2, 1, 1, 6, -14];[3, 3, -2, 7, -14, 10, 15]
[1, 1, 1, -1, 1, 4, -29];[3, 3, 4, -8, -20, 29, 120]
[1, 1, 1, -1, 1, 4, -9];[3, 3, 4, -8, -15, 9, 40]
[1, 1, 2, -2, 1, 4, -10];[3, 3, 2, -4, -15, 14, -14]
[1, 1, 1, 3, -4, -3, -13];[3, 3, 4, 3, 13, 30, -30]
[1, 1, 1, 3, -3, -4, -15];[3, 3, 4, 3, 15, 33, -33]
[1, 1, 1, -3, 3, 3, 8];[3, 3, 4, -3, -15, -24, 15]
[1, 1, 2, 1, -3, -3, -10];[3, 3, 2, 10, 28, 28, -14]
[1, 1, 2, -2, 1, 6, -7];[3, 3, 2, -5, -42, 26, -195]
[1, 1, 2, -2, 1, 5, -6];[3, 3, 2, -5, -42, 33, -154]
[1, 1, 2, -1, 1, 4, 12];[3, 3, 2, -10, -22, 10, 22]
[1, 1, -2, 2, 1, 2, 12];[3, 3, -2, 5, -22, 20, 22]
[1, 1, 2, 1, 3, -1, -6];[3, 3, 2, 14, 12, 60, -210]
[1, 1, 2, 2, -6, -7, 10];[3, 3, 2, 7, -10, 51, -51]
[1, 1, 2, 3, 4, -2, -12];[3, 3, 2, 5, 8, 30, -40]
[1, 1, 1, 3, -5, -4, 7];[3, 3, 4, 5, -7, 33, -33]
[1, 1, 2, 3, -5, 4, -12];[3, 3, 2, 5, -7, -24, 56]
[1, 1, 1, 3, -4, -5, 11];[3, 3, 4, 5, -11, 48, -48]
[1, 1, 2, 3, -4, 16, 8];[3, 3, 2, 5, -12, -24, -80]
[1, 1, 1, 3, -6, -12, -12];[3, 3, 4, 5, -12, -26, 195]
[1, 1, 1, 2, -5, -8, -8];[3, 3, 4, 8, -8, 55, 66]
[1, 1, 2, 2, -4, -7, 4];[3, 3, 2, 9, -6, 18, -42]
[1, 1, 2, -3, 3, 3, 18];[3, 3, 2, -6, 10, -45, 30]
[1, 1, 2, 1, -5, -2, 9];[3, 3, 2, 18, -6, 66, 55]
[1, 1, 2, 4, 4, -2, -15];[3, 3, 2, 5, 5, 26, -26]
[1, 1, 1, -3, 2, 11, -11];[3, 3, 4, -7, 13, -42, 156]
[1, 1, 1, 3, -6, -5, 5];[3, 3, 4, 7, -7, -14, -84]
[1, 1, 1, 2, -2, -5, -16];[3, 3, 5, 3, 21, 16, -21]
[1, 1, 1, 2, -2, -5, -19];[3, 3, 5, 3, 19, 21, -21]
[1, 1, 1, -1, 1, 6, 12];[3, 3, 5, -6, -22, 20, 22]
[1, 1, 1, -1, 1, 6, 15];[3, 3, 5, -6, -21, 15, 21]
[1, 1, 1, -1, 1, 5, -15];[3, 3, 5, -6, -16, 6, 16]
[-1, 1, 1, 2, -3, 1, 1];[-3, 3, 5, 3, 4, 10, -20]
[1, -1, 1, 2, -3, 1, 1];[3, -3, 5, 3, 4, 10, -20]
[-1, 1, 1, 1, 3, 1, 5];[-3, 3, 5, 8, 4, -15, -24]
[1, -1, 1, 1, 3, 1, 5];[3, -3, 5, 8, 4, -15, -24]
[1, 1, 1, -2, 4, 2, 20];[3, 3, 5, -4, 12, -36, 36]
[-1, 1, 1, 3, 1, 1, 15];[-3, 3, 5, 3, 21, -35, 21]
[1, -1, 1, 3, 1, 1, 15];[3, -3, 5, 3, 21, -35, 21]
[1, 1, 1, -2, 3, 2, -5];[3, 3, 5, -5, 5, -21, 21]
[1, 1, 1, 3, -3, 6, -9];[3, 3, 5, 4, -6, -45, 60]
[1, 1, 1, -3, 4, 2, -5];[3, 3, 5, -4, 9, 21, 126]
[-1, 1, 2, 1, 1, 1, -7];[-3, 3, 3, 7, 12, -24, 8]
[1, -1, 2, 1, 1, 1, -7];[3, -3, 3, 7, 12, -24, 8]
[1, 1, 1, 1, -2, -2, 15];[3, 3, 6, 7, -17, 85, 238]
[-1, 1, 2, 1, 1, 1, -11];[-3, 3, 3, 8, 11, -24, 12]
[1, -1, 2, 1, 1, 1, -11];[3, -3, 3, 8, 11, -24, 12]
[-1, 1, 1, 2, 1, 1, 12];[-3, 3, 6, 4, 11, -22, -22]
[1, -1, 1, 2, 1, 1, 12];[3, -3, 6, 4, 11, -22, -22]
[-1, 1, 2, 1, 1, 1, -24];[-3, 3, 3, 8, 12, -25, 25]
[1, -1, 2, 1, 1, 1, -24];[3, -3, 3, 8, 12, -25, 25]
[1, 1, 2, 2, 1, -1, -5];[3, 3, 3, 5, 12, 24, -8]
[1, 1, 1, -2, 2, 4, -12];[3, 3, 6, -5, 14, 8, 280]
[1, 1, 2, -1, 1, 2, 65];[3, 3, 3, -11, 12, -65, 132]
[1, 1, -1, -3, 1, 1, 1];[3, 3, -6, -4, 13, 52, -78]
[1, 1, -1, -3, 1, 1, 1];[3, 3, -6, -4, 14, 36, -63]
[-1, 1, 1, 1, 3, 1, 8];[-3, 3, 7, 7, 4, -24, 21]
[1, -1, 1, 1, 3, 1, 8];[3, -3, 7, 7, 4, -24, 21]
[1, 1, -2, 2, 2, 1, -4];[3, 3, -4, 4, 4, -15, -10]
[1, 1, 2, -2, 2, 1, -4];[3, 3, 4, -4, 4, -15, -10]
[1, 1, 2, 2, -2, 1, -4];[3, 3, 4, 4, -4, -15, -10]
[1, 1, 2, 1, -2, 5, -36];[3, 3, 4, 9, -5, -82, 82]
[1, 1, 1, 1, -1, -3, 4];[3, 4, 4, 4, 10, -14, -35]
[1, -1, 1, 1, 1, 3, -4];[3, -4, 4, 5, -15, 4, 5]
[1, 1, -1, 1, 1, 3, -4];[3, 4, -4, 5, -15, 4, 5]
[1, -2, 2, 1, 1, 2, -14];[3, -2, 2, 5, -15, 14, 30]
[1, 2, -2, 1, 1, 2, -14];[3, 2, -2, 5, -15, 14, 30]
[1, -2, 2, 1, 1, 6, 6];[3, -2, 2, 5, -15, 10, 10]
[1, 2, -2, 1, 1, 6, 6];[3, 2, -2, 5, -15, 10, 10]
[1, 2, 2, -1, 1, 1, -3];[3, 2, 2, -8, 8, -16, 16]
[1, 2, 2, 1, -1, 1, -3];[3, 2, 2, 8, -8, -16, 16]
[1, 1, 2, -2, 3, 1, -4];[3, 4, 2, -4, 4, -15, -10]
[1, 2, 1, -2, 3, 1, -4];[3, 2, 4, -4, 4, -15, -10]
[1, 2, 2, 2, -3, 8, 8];[3, 2, 2, 4, -11, 10, -110]
[1, 1, 2, -3, 2, 5, 3];[3, 4, 2, -3, 6, -12, -30]
[1, 1, 2, 3, -2, 5, 3];[3, 4, 2, 3, -6, -12, -30]
[1, 2, 1, -3, 2, 5, 3];[3, 2, 4, -3, 6, -12, -30]
[1, 2, 1, 3, -2, 5, 3];[3, 2, 4, 3, -6, -12, -30]
[1, 1, 2, -3, 2, 2, -12];[3, 4, 2, -3, 6, -21, 21]
[1, 1, 2, 3, -2, 2, -12];[3, 4, 2, 3, -6, -21, 21]
[1, 2, 1, -3, 2, 2, -12];[3, 2, 4, -3, 6, -21, 21]
[1, 2, 1, 3, -2, 2, -12];[3, 2, 4, 3, -6, -21, 21]
[1, 1, -2, -2, 1, 1, 1];[3, 4, -2, -6, 14, 35, -60]
[1, -2, 1, -2, 1, 1, 1];[3, -2, 4, -6, 14, 35, -60]
[1, -1, 1, 1, 1, -3, 1];[3, -4, 4, 12, 15, -8, -40]
[1, 1, -1, 1, 1, -3, 1];[3, 4, -4, 12, 15, -8, -40]
[1, 2, 2, -3, 1, 3, -3];[3, 2, 2, -5, 16, 8, 80]
[1, -1, 1, 1, 3, 1, -15];[3, -4, 5, 5, 4, -16, 16]
[-1, 1, 1, 1, 5, 1, 5];[-3, 4, 5, 5, 6, -20, 6]
[1, 2, 1, 1, -5, -3, -10];[3, 2, 5, 5, -10, 70, -70]
[1, 2, 1, 1, -2, -5, -54];[3, 2, 5, 5, -27, 126, 70]
[-1, 1, 1, 2, 1, 1, -9];[-3, 4, 5, 3, 9, -20, 10]
[-1, 1, 1, 2, 1, 1, -20];[-3, 4, 5, 3, 10, -21, 21]
[1, 1, 1, 2, -3, 5, -4];[3, 4, 5, 3, -5, -18, 45]
[1, -1, 1, 1, -3, 1, 1];[3, -4, 5, 6, -8, 40, -60]
[1, 1, 1, 1, -4, -4, -4];[3, 4, 5, 6, -9, -10, 90]
[1, -2, 1, 1, -2, 1, 1];[3, -2, 5, 8, -6, 40, -60]
[1, -2, 1, 2, 2, 2, 2];[3, -2, 6, 3, 3, -9, -18]
[1, -2, 2, 1, 2, 2, 2];[3, -2, 3, 6, 3, -9, -18]
[1, -2, 2, 2, 1, 2, 2];[3, -2, 3, 3, 6, -9, -18]
[1, 2, 1, 2, -2, 2, -6];[3, 2, 6, 3, -4, -24, 8]
[1, 2, 1, 2, -2, -6, 2];[3, 2, 6, 3, -4, 8, -24]
[1, 2, 2, 1, -2, 2, -6];[3, 2, 3, 6, -4, -24, 8]
[1, 2, 2, 1, -2, -6, 2];[3, 2, 3, 6, -4, 8, -24]
[1, -1, 2, 2, 1, 1, 8];[3, -4, 3, 3, 8, -21, 21]
[1, -1, 1, 2, 2, 1, 6];[3, -4, 6, 3, 4, -20, 20]
[1, -1, 2, 1, 2, 1, 6];[3, -4, 3, 6, 4, -20, 20]
[1, 1, -2, 2, 2, 1, -4];[3, 4, -3, 3, 4, -20, -30]
[1, 1, 2, -2, 2, 1, -4];[3, 4, 3, -3, 4, -20, -30]
[1, 1, -2, 2, 1, 5, 5];[3, 4, -3, 3, 10, -14, -84]
[1, 1, 2, -2, 1, 5, 5];[3, 4, 3, -3, 10, -14, -84]
[1, 1, 1, 2, -4, -2, 2];[3, 4, 6, 3, -4, -16, -48]
[1, 1, 2, 1, -4, -2, 2];[3, 4, 3, 6, -4, -16, -48]
[1, -2, 1, 2, 2, 2, 2];[3, -2, 6, 3, 8, 16, -48]
[1, -2, 2, 1, 2, 2, 2];[3, -2, 3, 6, 8, 16, -48]
[1, 1, 2, 2, -3, 2, -3];[3, 4, 3, 3, -6, 15, 60]
[1, 1, -1, 1, -3, 1, 1];[3, 4, -6, 7, -4, 21, -42]
[1, 2, -2, 2, 2, 2, 2];[3, 2, -3, 5, 6, 6, -30]
[-1, 1, 1, 1, 3, 1, 15];[-3, 5, 5, 5, 3, -21, 21]
[1, 1, 1, 1, -5, -5, -5];[3, 5, 5, 5, -5, -7, 105]
[-1, 1, 1, 1, 2, 1, -9];[-3, 5, 5, 6, 3, -18, 10]
[-1, 1, 1, 2, 1, 1, -9];[-3, 5, 5, 3, 6, -18, 10]
[1, 1, 2, -1, 2, 1, 14];[4, 4, 2, -5, 4, -14, -20]
[1, 2, 1, -1, 2, 1, 14];[4, 2, 4, -5, 4, -14, -20]
[2, 1, 1, -1, 2, 1, 14];[2, 4, 4, -5, 4, -14, -20]
[1, 1, -2, 2, 2, 2, 2];[4, 4, -2, 3, 3, -10, -15]
[1, -2, 1, 2, 2, 2, 2];[4, -2, 4, 3, 3, -10, -15]
[-2, 1, 1, 2, 2, 2, 2];[-2, 4, 4, 3, 3, -10, -15]
[-1, 1, 1, 1, 2, 1, -4];[-4, 4, 4, 6, 3, -15, 15]
[1, -1, 1, 1, 2, 1, -4];[4, -4, 4, 6, 3, -15, 15]
[1, 1, -1, 1, 2, 1, -4];[4, 4, -4, 6, 3, -15, 15]
[-1, 1, 1, 2, 1, 1, -4];[-4, 4, 4, 3, 6, -15, 15]
[1, -1, 1, 2, 1, 1, -4];[4, -4, 4, 3, 6, -15, 15]
[1, 1, -1, 2, 1, 1, -4];[4, 4, -4, 3, 6, -15, 15]
[1, 1, 2, -1, 2, 1, -6];[4, 4, 2, -6, 3, -14, 14]
[1, 1, 2, 2, -1, 1, -6];[4, 4, 2, 3, -6, -14, 14]
[1, 2, 1, -1, 2, 1, -6];[4, 2, 4, -6, 3, -14, 14]
[1, 2, 1, 2, -1, 1, -6];[4, 2, 4, 3, -6, -14, 14]
[2, 1, 1, -1, 2, 1, -6];[2, 4, 4, -6, 3, -14, 14]
[2, 1, 1, 2, -1, 1, -6];[2, 4, 4, 3, -6, -14, 14]
[1, 1, 2, -2, 1, 6, 6];[4, 4, 2, -3, 10, -11, -110]
[1, 2, 1, -2, 1, 6, 6];[4, 2, 4, -3, 10, -11, -110]
[2, 1, 1, -2, 1, 6, 6];[2, 4, 4, -3, 10, -11, -110]
[-2, 2, 2, 1, 1, 1, -6];[-2, 2, 2, 7, 7, -21, -14]
[2, -2, 2, 1, 1, 1, -6];[2, -2, 2, 7, 7, -21, -14]
[2, 2, -2, 1, 1, 1, -6];[2, 2, -2, 7, 7, -21, -14]
[2, 2, 2, -2, 2, 2, 2];[2, 2, 2, -4, 7, 7, -28]
[1, -2, 1, 1, 2, 1, -4];[4, -2, 5, 5, 4, -20, -10]
[-2, 1, 1, 1, 2, 1, -4];[-2, 4, 5, 5, 4, -20, -10]
[-1, 1, 1, 1, 1, -4, 1];[-4, 4, 5, 7, 7, -5, -28]
[1, -1, 1, 1, 1, -4, 1];[4, -4, 5, 7, 7, -5, -28]
[1, 2, 1, -2, 1, -2, 1];[4, 2, 6, -3, 8, -6, -24]
[1, 2, -2, 1, 1, -2, 1];[4, 2, -3, 6, 8, -6, -24]
[2, 1, 1, -2, 1, -2, 1];[2, 4, 6, -3, 8, -6, -24]
[2, 1, -2, 1, 1, -2, 1];[2, 4, -3, 6, 8, -6, -24]
[1, -2, 1, 1, 1, -2, 1];[4, -2, 6, 7, 7, -6, -28]
[-2, 1, 1, 1, 1, -2, 1];[-2, 4, 6, 7, 7, -6, -28]
[1, 1, 1, -2, -2, 1, 1];[4, 5, 6, -3, -3, 12, -30]
[1, 1, -2, 1, -2, 1, 1];[4, 5, -3, 6, -3, 12, -30]
[1, 1, -2, -2, 1, 1, 1];[4, 5, -3, -3, 6, 12, -30]


==> anc/Painleve-analysis/7th_geq3.sage <==
# Calculate the sets of integers in the seventh family satisfying the three known relations such that d_i  is at least three for every i


file_out = open('7th_geq3.out','w')

sols=0

d=[0,0,0,0,0,0,0]
l=[0,0,0,0,0,0,0]
u=[0,0,0,0,0,0,0]
v=[0,0,0,0,0,0,0]
p_s=[0,0,0,0,0,0]

for d[0] in [3..7]:
    p_s[0]=sum([1/d[j] for j in range(1)])
    for d[1] in [d[0]..floor(6/(1-p_s[0]))]:
        p_s[1]=sum([1/d[j] for j in range(2)])
        for d[2] in [d[1]..floor(5/(1-p_s[1]))]:
            p_s[2]=sum([1/d[j] for j in range(3)])
            if p_s[2]<> 1:
                for d[3] in [d[2]..floor(4/(1-p_s[2]))]:
                    p_s[3]=sum([1/d[j] for j in range(4)])
                    if p_s[3] <> 1:
                        if p_s[3] > 1:
                            min_4=ceil(3/(1-p_s[3]))
                            max_4=-1
                        else:
                            min_4=d[3]
                            max_4=floor(3/(1-p_s[3]))
                        for d[4] in [min_4..max_4]:
                            p_s[4]=sum([1/d[j] for j in range(5)])
                            if p_s[4] <> 1:
                                min_pos_4=max(d[3],d[4])
                                max_neg_4=min(-1,d[4])
                                if p_s[4] > 1:
                                    min_5=ceil(2/(1-p_s[4]))
                                    max_5=max_neg_4
                                else:
                                    min_5=min_pos_4
                                    max_5=floor(2/(1-p_s[4]))
                                for d[5] in [min_5..max_5]:
                                    p_s[5]=sum([1/d[j] for j in range(6)])
                                    if p_s[5] <> 1:
                                        min_pos_5=max([d[3],d[4],d[5]])
                                        max_neg_5=min([d[4],d[5],-1])
                                        d[6]=1/(1-p_s[5])
                                        if (d[6] in ZZ) and ((d[6] >= min_pos_5) or (d[6] <= max_neg_5)):
                                            # print d # uncomment to monitor progress
                                            for l[0] in [j for j in divisors(d[0]) if j^2 <= abs(d[0])]:
                                                for l[1] in [j for j in divisors(d[1]) if j^2 <= abs(d[1])]:
                                                    for l[2] in [j for j in divisors(d[2]) if j^2 <= abs(d[2])]:
                                                        for l[3] in [j for j in divisors(d[3]) if j^2 <= abs(d[3])]:
                                                            for l[4] in [j for j in divisors(d[4]) if j^2 <= abs(d[4])]:
                                                                for l[5] in [j for j in divisors(d[5]) if j^2 <= abs(d[5])]:
                                                                    for l[6] in [j for j in divisors(d[6]) if j^2 <= abs(d[6])]:
                                                                        for choice in Subsets(range(7)):
                                                                            s=[1,1,1,1,1,1,1]
                                                                            for j in choice:
                                                                                s[j]=-1
                                                                            for r in range(7):
                                                                                u[r]=s[r]*l[r]
                                                                                v[r]=d[r]/u[r]
                                                                            R_1=sum([(u[q]+v[q])/u[q]/v[q] for q in range(7)])
                                                                            R_2=sum([(u[q]+v[q])^2/u[q]/v[q] for q in range(7)])
                                                                            if R_1 == 4 and R_2 == 16:
                                                                                seventh = True
                                                                                for sub_sum in [4..5]:
                                                                                    S=Subsets(range(7),sub_sum)
                                                                                    for part in S:
                                                                                        if sum([1/d[q] for q in part])==1:
                                                                                            seventh = False
                                                                                if seventh:
                                                                                    sols=sols+1
                                                                                    file_out.write(str(u)+";"+str(v)+"\n")
print 'there are', sols, 'solutions'
file_out.close


==> anc/Painleve-analysis/README.md <==
# An application to the Painlevé analysis of some quadratic homogeneous equations

This directory contains the following files:

 
* `7th_2pos.sage` and its output `7th_2pos.out` 
* `7th_2neg.sage` 
* `7th_geq3.sage` and its output `7th_geq3.out` 
* `extract_lines.sage` 
* `remove_squares.sage`
* `testlist.sage` 
 
 
These are referenced in section 4 of the article: 

    A. Guillot and V. Ramírez. On the multipliers at fixed points of self-maps of the projective plane arxiv 2019. 

They are all SageMath files. The article explains what these programs do as they are being referred to.

The programs `extract_lines.sage`, `testlist.sage` and `remove_squares.sage` run almost instantly. The program  `7th_2neg.sage` runs in under three minutes; `7th_2pos.sage` in less than four hours. Finally, `7th_geq3.sage` takes around a week (all these times in a personal computer). 


==> anc/Painleve-analysis/extract_lines.sage <==
# within the sets in the file '7th_geq3.out', select those that fulfill the alignment conditions 
# the output has repetitions

E=[[2,5],[-5,12],[1,3],[1,3],[5,-1],[-5,4],[1,2]]
 
 

lista=open('7th_geq3.out','r')
r=lista.readlines()
l=[eval(r[j].replace('[','').replace(']','').replace(';',',')) for j in range(168)]

 

cont=0

for t in range(168):
    for k in range(7):
        E[k][0]=l[t][k]
        E[k][1]=l[t][k+7]

    for pick_3 in Subsets(range(7),3):
        for one_for_each in Subsets(range(3)):
            s=[0,0,0]
            for j in one_for_each:
                s[j]=1;
            if sum([1/E[pick_3[i]][s[i]] for i in range(3)])==1 and sum([E[pick_3[i]][1-s[i]]*(1/E[pick_3[i]][s[i]]) for i in range(3)])==1:
                comp=Set(range(7)).difference(pick_3)
                u=[E[i][0] for i in comp]+[E[pick_3[i]][s[i]] for i in range(3)]
                v=[E[i][1] for i in comp]+[E[pick_3[i]][1-s[i]] for i in range(3)]
                print t,',',u,',',v,',', [u[i]*v[i] for i in range(7)]
                cont = cont + 1
                
print 'there are ', cont


==> anc/Painleve-analysis/remove_squares.sage <==
# within the sets in the file '7th_geq3.out', select those where u_i <> v_i

lista=open('7th_geq3.out','r')
r=lista.readlines()
l=[eval(r[j].replace('[','').replace(']','').replace(';',',')) for j in range(168)]


cuantos=0
for i in range(168):
    no_cuadrado = True
    for k in range(7):
        if l[i][k]==l[i][k+7]:
            no_cuadrado = False
    if no_cuadrado:
        print  i, '\t', l[i][0:7],'\t',  [l[i][j]*l[i][j+7] for j in range(7)]
        # print  i, ' & ', [ '$'+str((l[i][j],l[i][j+7]))+'$' for j in range(7)] , '\\' # format to include (almost directly) into the .tex file
        cuantos = cuantos +1
print 'there are ', cuantos


==> anc/Painleve-analysis/testlist.sage <==
# Apply the test in Test.sage to the list in 7th_2pos.out

# Requires the file Test.py which is generated when Test.sage is excecuted
# This can also be generated by typing 'sage --preparse Test.sage' at the command line
# Make sure the generated file is called Test.py and not Tesst.sage.py (rename manually if necessary)

import imp

Test = imp.load_source('Test', '../Test/Test.sage.py')


# from Test import *

listin=open('7th_2pos.out','r')
r=listin.readlines()
l=[sage_eval(r[j].replace('[','').replace(']','').replace(';',',')) for j in range(132)]

for i in range(132):
    A=l[i]
    (t_0,t_1,t_2,t_3,d_0,d_1,d_2,d_3,u_4,u_5,u_6,v_4,v_5,v_6) = (A[0]+A[7],A[1]+A[8],A[2]+A[9],A[3]+A[10],A[0]*A[7],A[1]*A[8],A[2]*A[9],A[3]*A[10],A[4],A[5],A[6],A[11],A[12],A[13])
    S=[t_0,d_0,t_1,d_1,t_2,d_2,t_3,d_3,u_4,v_4,u_5,v_5,u_6,v_6]

    result = Test.Perform_Full_Test(S, True, verbose=False)
    if result is True:
        print 'Line {}: Test PASSED'.format(i+1)
        # Test.Perform_Full_Test(S, True, verbose=True)  # Uncomment to get more information each time the Test is passed
    
listin.close()


==> anc/README.md <==
# Multipliers at fixed points of self-maps of the projective plane


This repository is ancilliary to the paper

* A. Guillot and V. Ramírez. _On the multipliers at fixed points of self-maps of the projective plane_

This code is also available at the following [repository](https://github.com/valentermz/Multipliers-of-self-maps-on-P2)

This paper is about quadratic endomorphisms on the complex projective plane having an invariant line. We describe the algebraic relations among the multipliers of the fixed points and prove that these multipliers completely determine the linear equivalence class of the endomorphism.


    
## Directories

**Case\-study:** A specific quadratic self-map is defined and studied in depth. We find its fixed points, compute the multipliers, find all other endomorphisms that share the same multipliers that are not on the invariant line, and compute the *hidden relations* for certain invariant functions of the multipliers for the fixed points on the invariant line.

**Jacobi\-system:** We analyze the polynomial equations obtained from the Jacobi formula. We prove that the variable `b` satisfies a quadratic equation and that the value of the variable `a` and the position of the fourth fixed point can be recovered from the value of `b`.

**TEST:** Given a collection of fourteen numbers `u_i, v_i`, `i=0,...,6`, test whether or not the collection may be realized as the multipliers of a quadratic endomorphism with an invariant line. 

**Compute-h:** Given a collection of eight numbers `t_0, d_0, ..., t_3, d_3`, and a rational invariant function `sigma` on the variables `u_4, ..., v_6`, compute the degree four polynomial `h` that defines `sigma` as a multivalued function of `t, d`.

**Painleve-analysis:** As an application to the results established for self-maps on the projective plane, we have studied some ordinary differential equations in the complex domain and tried to determine those, within a particular class, which do not have multivalued solutions. This directory contains all the computations related to this application.



## Software used

Most of the computations have been carried out using *SageMath*, except some additional Gröbner basis computations, which were done using *Macaulay2*. You can get a distribution of these software here:  
https://www.sagemath.org/  
https://faculty.math.illinois.edu/Macaulay2/

&nbsp;

<sub>Copyright 2018 Adolfo Guillot and Valente Ramírez</sub>

<sub>Licensed under the Apache License, Version 2.0 (the "License"); you may not use these files except in compliance with the License. You may obtain a copy of the License at</sub>

    http://www.apache.org/licenses/LICENSE-2.0

<sub>Unless required by applicable law or agreed to in writing, software distributed under the License is distributed on an "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied. See the License for the specific language governing permissions and limitations under the License.</sub>



==> anc/Test/README.md <==
# The `TEST`

Given a collection of fourteen numbers `u_i, v_i`, `i=0,...,6`, test whether or not the collection may be realized as the multipliers of a quadratic endomorphism with an invariant line.  

In order to run this program, the user has to define rational values for the imput variables and a boolean to specify the format.  
There are two options:

* Choose `u_i, v_i` for `i = 0,...,6` then run: `sage Test.sage '[u_0,v_0,...,u_6,v_6]' False`,

* Choose `t_k, d_k` for `i = 0,...,3` and `u_i, v_i` for `i = 4,5,6` then run `sage Test.sage '[t_0,d_0,...,t_3,d_3,u_4,v_4,...,u_6,v_6]' True`.

You can also just run `sage Test.sage` to print the 'usage' message.



==> anc/Test/Test.sage <==
# -*- coding: utf-8 -*-

import sys

""" The Test.

Script to test wether a collection of 14 rational numbers may be realized
by a quadratic self-map with an invariant line.

Usage: sage Test.sage <Input> <td_format>

<Input>        A string representing a list with fourteen rational numbers
<td_format>    A boolean (optional, default=False)


Examples:

    sage Test.sage '[-4, 3, -3/5, -4/25, 4/3, 1/3, 9, -60, -2/3, -1/3, 2/3, -5/3, 1, 3]' True
    sage Test.sage '[-9, 10, -9, 10, -9, 10, 1, 3, 4, 1, -4, 5, 1, 2]' False
    sage Test.sage '[-3, 8, 1, 4, 2, 3, 2, 3, 11, -3, -11, 8, 1, 2]' False
    sage Test.sage '[0, 1, 0, -1, 0, 1, 0, -1, 3, 1, 3, 1, 3, 1]' True
    sage Test.sage '[0, 1, 0, -3, 0, -3, 0, -3, 3, 1, 3, 1, 3, 1]' True
"""

aux_file = open(r'../Test/auxiliary_formulas.txt', 'r')
Formulas = [line.rstrip('\n') for line in aux_file]


class Sample:

    """Instances of this class are 'samples' to be submitted to the Test"""

    def __init__(self, Input, td_format=False):
        """Initialize by providing a list of 14 rational numbers"""
        self.Input = Input
        self.td_format = td_format
        self.u = [None for _ in range(7)]
        self.v = [None for _ in range(7)]
        self.t = [None for _ in range(7)]
        self.d = [None for _ in range(7)]

    # We first verify that the Input is valid

    def test_input(self, verbose=True):
        """Test wether the input given is a list of 14 rational numbers,
        and check that non-degeneracy conditions are satisfied"""

        Input = self.Input
        td_format = self.td_format

        error_message = 'test_input error: Input must be a list of 14 rational numbers'
        if isinstance(Input, list) is False:
            print error_message
            return False

        if len(Input) != 14:
            print error_message
            return False

        for i in range(14):
            if (isinstance(Input[i], sage.rings.integer.Integer) or isinstance(
                    Input[i], sage.rings.rational.Rational)) is False:
                print error_message
                return False

        error_message = 'test_input error: Eigenvalues cannot be zero'
        if td_format is False:
            for i in range(14):
                if Input[i] == 0:
                    print error_message
                    return False
        else:
            for i in range(4):
                if Input[2 * i + 1] == 0:
                    print error_message
                    return False
            for i in range(8, 14):
                if Input[i] == 0:
                    print error_message
                    return False

        if verbose is True:
            print 'Input OK\n'
        return True

    # Construct the variables u,v,t,d from Input

    def build_vars(self):
        Input = self.Input
        if self.td_format is False:
            for i in range(7):
                self.u[i] = Input[2 * i]
                self.v[i] = Input[2 * i + 1]
            for i in range(7):
                self.t[i] = Input[2 * i] + Input[2 * i + 1]
                self.d[i] = Input[2 * i] * Input[2 * i + 1]
        else:  # td_format is True
            for i in range(4, 7):
                self.u[i] = Input[2 * i]
                self.v[i] = Input[2 * i + 1]
            for i in range(4):
                self.t[i] = Input[2 * i]
                self.d[i] = Input[2 * i + 1]
            for i in range(4, 7):
                self.t[i] = Input[2 * i] + Input[2 * i + 1]
                self.d[i] = Input[2 * i] * Input[2 * i + 1]

    # Print to console the values of u,v,t,d that we will work with

    def print_variables(self):
        print 'Value of the variables:'
        
        t, d = self.t[:4], self.d[:4]
        u, v = self.u[4:], self.v[4:]

        for i in range(4):
            print 't_{} ='.format(i), eval('t[{}]'.format(i))
            print 'd_{} ='.format(i), eval('d[{}]'.format(i))
        for i in range(3):
            print 'u_{} ='.format(i), eval('u[{}]'.format(i))
            print 'v_{} ='.format(i), eval('v[{}]'.format(i))
        print ''

    # Check that the previously known relations are satisfied

    def test_old_relations(self):
        """Test if the given input satisfies the previously known relations.
        If this function returns False then the input is not realizable for
        obvious reasons"""

        u, v = self.u, self.v
        t, d = self.t, self.d

        # Values that need to be checked:
        Lefschetz0 = sum(1 / d[i] for i in range(7))
        Lefschetz1 = sum(t[i] / d[i] for i in range(7))
        Lefschetz2 = sum(t[i]**2 / d[i] for i in range(7))
        Relative_Lefschetz = sum(v[i] / u[i] for i in range(4, 7))
        Tangential_Lefschetz = sum(1 / u[i] for i in range(4, 7))

        # Do the check
        input_ok = True
        error_message = 'Warning: Relation "{}" is not satisfied'
        if Lefschetz0 != 1:
            print error_message.format('Lefschetz 0')
            input_ok = False
        if Lefschetz1 != 4:
            print error_message.format('Lefschetz 1')
            input_ok = False
        if Lefschetz2 != 16:
            print error_message.format('Lefschetz 2')
            input_ok = False
        if Relative_Lefschetz != 1:
            print error_message.format('Relative Lefschetz')
            input_ok = False
        if Tangential_Lefschetz != 1:
            print error_message.format('Tangential Lefschetz')
            input_ok = False

        # If no error print OK
        if input_ok is True:
            print 'All the previously known relations are satisfied'
        print ''

    # Construct the ideals of relations

    def build_ideals(self):
        """Use all the equations available to build I and J, ideals of R.
        This requires the files 'auxiliary_formulas.txt'"""

        t_0, t_1, t_2, t_3 = self.t[:4]
        d_0, d_1, d_2, d_3 = self.d[:4]
        u_4, u_5, u_6 = self.u[4:]
        v_4, v_5, v_6 = self.v[4:]

        # Formulas for t,d in terms of the coefficients c
        Formulas_td = Formulas[2:10]

        # Definition of the invariant functions e_{ij}
        e10 = u_4+u_5+u_6
        e20 = u_4*u_5+u_5*u_6+u_6*u_4
        e30 = u_4*u_5*u_6
        e01 = v_4+v_5+v_6
        e11 = u_4*(v_5+v_6)+u_5*(v_6+v_4)+u_6*(v_4+v_5)
        e12 = u_4*(v_5*v_6)+u_5*(v_6*v_4)+u_6*(v_4*v_5)
        e02 = v_4*v_5+v_5*v_6+v_6*v_4
        e21 = v_4*(u_5*u_6)+v_5*(u_6*u_4)+v_6*(u_4*u_5)
        e03 = v_4*v_5*v_6

        # Formulas for e_{i,j} in terms of coefficients c
        Formulas_eij = Formulas[13:22]

        # Genericity assumption and degenerate case
        gc = [1 - w*(c_1^2*c_3*c_5+c_2*c_0*c_4^2+c_3^2*c_2^2-c_1*c_0*c_4*c_5-2*c_3*c_0*c_2*c_5+c_0^2*c_5^2-c_1*c_4*c_3*c_2)]
        degen = [c_1^2*c_3*c_5+c_2*c_0*c_4^2+c_3^2*c_2^2-c_1*c_0*c_4*c_5-2*c_3*c_0*c_2*c_5+c_0^2*c_5^2-c_1*c_4*c_3*c_2,
            c_0^2*c_5^2+c_0*c_5*c_2*c_4-2*c_3*c_0*c_2*c_5-c_0*c_5^2*c_1-c_3*c_2^2*c_4+c_3^2*c_2^2+c_3*c_1*c_5*c_2,
            c_0^2*c_4*c_5-c_0*c_3*c_1*c_5-c_3^2*c_2^2+c_1*c_2*c_3^2-c_0^2*c_5^2+2*c_3*c_0*c_2*c_5-c_0*c_4*c_3*c_2]

        # Build ideals and return (I, J)
        Gens = [eval(expr) for expr in Formulas_td + Formulas_eij]
        self.I = ideal(Gens + gc)
        self.J = ideal(Gens + degen)
        
    # The Test

    def Test(self, verbose=True):
        if verbose is True:
            print 'Computing Gröbner bases...\n'  # this could take a while

        dimI = self.I.dimension()

        if dimI != -1:
            if verbose is True:
                I_elim = self.I.elimination_ideal(w)
                g = I_elim.gens()
                degs = [poly.degree() for poly in g]
                print 'Dimension of I =', dimI, '\n'
                print 'Generators of I: Found a basis with {} generators'.format(len(g))
                print 'Degree of the generators:', degs, '\n'
                print 'List of generators:'
                print g, '\n'
                print 'Test PASSED'
            return True

        else:  # dim(I) = -1
            dimJ = self.J.dimension()
            if dimJ != -1:
                if verbose is True:
                    print 'Dimension of I = -1'
                    print 'Dimension of J = {}\n'.format(dimJ)
                    print 'Test PASSED'
                return True

            else:  # both dimensions are -1
                if verbose is True:
                    print 'Dimension of I = -1'
                    print 'Dimension of J = -1\n'
                    print 'Test NOT PASSED'
                return False


# ##### End of Class Sample #####


R = QQ['w,c_0,c_1,c_2,c_3,c_4,c_5,a,b']
(w, c_0, c_1, c_2, c_3, c_4, c_5, a, b) = R.gens()


def Perform_Full_Test(Input, td_format=False, verbose=True):
    """Create an instance of the class Sample using Input and td_format.
    Build all necessary objects and call the function Test"""

    sample = Sample(Input, td_format)

    valid = sample.test_input(verbose)
    if not valid:
        return

    sample.build_vars()
    if verbose is True:
        sample.print_variables()
        sample.test_old_relations()
    sample.build_ideals()

    result = sample.Test(verbose)

    return result


usage_message = """
Usage: sage Test.sage <Input> <td_format>

<Input>        A string representing a list with fourteen rational numbers
<td_format>    A boolean (optional, default=False)

Examples:

    sage Test.sage '[-4, 3, -3/5, -4/25, 4/3, 1/3, 9, -60, -2/3, -1/3, 2/3, -5/3, 1, 3]' True
    sage Test.sage '[-9, 10, -9, 10, -9, 10, 1, 3, 4, 1, -4, 5, 1, 2]' False
    sage Test.sage '[-3, 8, 1, 4, 2, 3, 2, 3, 11, -3, -11, 8, 1, 2]' False
    sage Test.sage '[0, 1, 0, -1, 0, 1, 0, -1, 3, 1, 3, 1, 3, 1]' True
    sage Test.sage '[0, 1, 0, -3, 0, -3, 0, -3, 3, 1, 3, 1, 3, 1]' True
"""


if __name__ == '__main__':

    print '\n{}: Test running...\n'.format(sys.argv[0])

    try:
        Input = sage_eval(sys.argv[1])
    except:
        print '{} error: invalid input'.format(sys.argv[0])
        print usage_message
        sys.exit(1)

    if len(sys.argv) > 2:
        td_format = eval(sys.argv[2])
        if not isinstance(td_format, bool):
            print '{} error: second argumet must be boolean'.format(sys.argv[0])
            print usage_message
            sys.exit(2)
    else:
        td_format = False

    Perform_Full_Test(Input, td_format)


==> anc/Test/auxiliary_formulas.txt <==
### Formulas for t,d: ###

-c_0-c_5-t_0
(-1-a)*t_1+c_0+c_4-c_5
(-1-b)*t_2+c_1-c_0+c_5
c_0*c_5-c_2*c_3-d_0
(-1-2*a-a**2)*d_1+c_0*c_4-c_0*c_5-c_3*c_1+c_2*c_3
(-1-2*b-b**2)*d_2+c_5*c_1-c_0*c_5-c_2*c_4+c_2*c_3
(-c_3**2*c_2**2-c_0**2*c_5**2+2*c_3*c_0*c_2*c_5+c_1*c_4*c_3*c_2+b*c_1*c_2*c_3**2+b*c_0**2*c_4*c_5 +c_1*c_0*c_4*c_5-b*c_3**2*c_2**2-c_1**2*c_3*c_5-b*c_0**2*c_5**2-c_2*c_0*c_4**2-a*c_0**2*c_5**2-a*c_3**2*c_2**2-b*c_0*c_3*c_1*c_5+2*b*c_3*c_0*c_2*c_5-b*c_0*c_4*c_3*c_2-a*c_0*c_5*c_2*c_4+2*a*c_3*c_0*c_2*c_5-a*c_3*c_1*c_5*c_2+a*c_0*c_5**2*c_1+a*c_3*c_2**2*c_4)*t_3+c_0**3*c_5**2+2*c_0**2*c_5*c_2*c_4-2*c_3*c_0**2*c_2*c_5-2*c_0*c_3*c_2**2*c_4+2*c_0*c_3*c_1*c_5**2-2*c_5*c_1*c_2*c_3**2-2*c_3*c_0*c_2*c_5**2+2*c_1*c_0*c_4*c_3*c_2-c_4*c_0**2*c_5**2-c_3*c_2**2*c_4**2+c_4*c_3**2*c_2**2+c_5*c_3**2*c_2**2-c_1**2*c_3*c_5**2-c_0**2*c_5**2*c_1+c_0*c_3**2*c_2**2+c_1*c_3**2*c_2**2-c_1**2*c_2*c_3**2-c_2*c_0**2*c_4**2+c_0**2*c_5**3+2*c_4*c_3*c_1*c_5*c_2
-c_3**5*c_2**5+c_2**5*c_4*c_3**4+c_3**5*c_2**4*c_1-c_0**5*c_4*c_5**4-c_3**4*c_2**3*c_1**2*c_4+c_2**3*c_4**2*c_3**3*c_1**2-c_2**4*c_4**2*c_3**3*c_1+c_0**5*c_5**5+3*c_0**2*c_5**2*c_1*c_4**2*c_3*c_2**2-3*c_0**2*c_5**2*c_1**2*c_3*c_2*c_4**2+3*c_0**2*c_5**2*c_1**2*c_2*c_3**2*c_4-3*c_0**2*c_5*c_1*c_4**2*c_3**2*c_2**2-3*c_0*c_5**2*c_3**2*c_1**2*c_2**2*c_4+3*c_0*c_3**2*c_2**2*c_4**2*c_1**2*c_5-c_0**3*c_5**3*c_1**2*c_4**2+c_0**3*c_5**2*c_2**2*c_4**3-c_0**3*c_5*c_2**2*c_4**4-c_0**2*c_3*c_1**3*c_5**4+c_0**2*c_5**3*c_3**2*c_1**3-10*c_0**2*c_5**2*c_3**3*c_2**3-c_0**2*c_3**2*c_2**3*c_4**3+c_0**2*c_2**3*c_4**4*c_3-c_0*c_1**4*c_3**2*c_5**3+5*c_0*c_5*c_3**4*c_2**4+c_0*c_3**2*c_2**4*c_4**3-c_0*c_3**4*c_2**4*c_4+c_5**2*c_1**4*c_3**3*c_2-c_5**2*c_3**3*c_1**3*c_2**2-c_5*c_1*c_3**4*c_2**4+c_5*c_1**3*c_2**2*c_3**4-5*c_0**4*c_5**4*c_2*c_3+c_0**4*c_5**4*c_3*c_1+c_0**4*c_5**4*c_2*c_4+c_0**4*c_5**3*c_1*c_4**2-c_0**4*c_2*c_4**3*c_5**2+c_0**3*c_5**4*c_1**2*c_4+10*c_0**3*c_5**3*c_3**2*c_2**2-c_0**4*c_1*c_5**5+2*c_5*c_3**3*c_2**3*c_1**2*c_4-2*c_5*c_1**3*c_2**2*c_3**3*c_4+4*c_0**4*c_5**3*c_3*c_2*c_4+4*c_0**3*c_5**4*c_1*c_3*c_2-4*c_0**3*c_5**3*c_3*c_2**2*c_4-4*c_0**3*c_5**3*c_1*c_2*c_3**2-2*c_0**3*c_5**3*c_3*c_1**2*c_4-2*c_0**3*c_5**3*c_1*c_4**2*c_2+2*c_0**3*c_5**2*c_1*c_2*c_4**3-6*c_0**3*c_5**2*c_4*c_3**2*c_2**2+2*c_0**3*c_5*c_3*c_2**2*c_4**3-6*c_0**2*c_5**3*c_1*c_3**2*c_2**2+2*c_0**2*c_5**3*c_1**3*c_3*c_4+6*c_0**2*c_5**2*c_2**3*c_4*c_3**2+6*c_0**2*c_5**2*c_3**3*c_2**2*c_1-2*c_0**2*c_5*c_2**3*c_4**3*c_3+4*c_0**2*c_5*c_3**3*c_2**3*c_4+2*c_0*c_5**3*c_3**2*c_1**3*c_2+4*c_0*c_5**2*c_1*c_3**3*c_2**3-2*c_0*c_3**3*c_1**3*c_5**2*c_2-4*c_0*c_5*c_3**3*c_2**4*c_4-4*c_0*c_3**4*c_1*c_5*c_2**3-2*c_0*c_3**2*c_2**3*c_4**3*c_1+2*c_0*c_3**3*c_2**3*c_1*c_4**2+(-2*c_0**2*c_5**3*c_1**2*c_3-2*c_0**3*c_5**2*c_2*c_4**2-6*c_0**2*c_5**2*c_3**2*c_2**2+2*c_0**3*c_5**3*c_1*c_4+4*c_0**3*c_5**3*c_3*c_2+2*c_0**3*c_5**4*a*c_1+2*c_0**4*c_5**3*b*c_4+4*c_3**3*c_0*c_2**3*c_5+2*c_3**3*c_2**4*c_4*a-2*c_3**3*c_2**2*c_1**2*c_5-2*c_3**2*c_2**3*c_0*c_4**2-2*c_0**3*c_5**3*a*c_2*c_4+8*c_0**3*c_5**3*a*c_3*c_2-12*c_0**2*c_5**2*a*c_3**2*c_2**2-2*c_0**3*c_5**3*b*c_3*c_1-12*c_0**2*c_5**2*b*c_3**2*c_2**2+8*c_0**3*c_5**3*b*c_3*c_2-2*c_0**3*c_5**2*c_2*c_4**2*b+4*c_3**2*c_0*c_2*c_5**2*c_1**2+4*c_3*c_0**2*c_2**2*c_5*c_4**2+8*c_3**3*c_0*c_2**3*c_5*a+8*c_3**3*c_0*c_2**3*c_5*b+2*c_0**3*c_5**3*c_1*b*c_4-2*c_0**2*c_5**3*c_1**2*b*c_3+2*c_3**3*c_2**3*c_4*b*c_1-2*c_3**2*c_2**3*c_4**2*b*c_0-2*c_3**3*c_2**3*a*c_1*c_5-2*c_3**3*c_2**3*b*c_0*c_4-2*c_3**3*c_1**2*c_5*c_2**2*b+4*c_0**2*c_4**2*c_5*a*c_3*c_2**2+4*c_0*c_3**2*c_1**2*c_5**2*a*c_2-2*c_0**2*c_5**2*c_1*c_4*c_3*c_2+6*c_0**2*c_5**2*a*c_3*c_2**2*c_4-6*c_0**2*c_5**3*a*c_3*c_1*c_2+6*c_0**2*c_5**2*b*c_1*c_2*c_3**2-6*c_0**3*c_5**2*b*c_4*c_3*c_2-6*c_0*c_5*c_2**3*c_4*a*c_3**2+4*c_0**2*c_5*c_2**2*c_4**2*b*c_3-2*c_3**2*c_0*c_2**2*c_5*c_1*c_4+6*c_3**2*c_0*c_2**2*c_5**2*a*c_1-6*c_3**3*c_0*c_2**2*c_5*b*c_1+6*c_3**2*c_0**2*c_2**2*c_5*b*c_4+4*c_0*c_5**2*c_1**2*b*c_2*c_3**2+2*c_3**3*c_2**3*c_1*c_4+2*c_3**4*c_2**3*b*c_1-2*c_1**2*c_3*c_5**2*a*c_0*c_2*c_4-2*c_1**2*c_3**2*c_5*b*c_0*c_4*c_2-2*c_2**2*c_0*c_4**2*a*c_3*c_1*c_5-2*c_2*c_0**2*c_4**2*b*c_3*c_1*c_5-2*c_0**2*c_5**2*c_2*c_4*b*c_3*c_1-2*c_0*c_5*c_2**2*c_4*b*c_1*c_3**2-2*c_0**2*c_4*c_5**2*a*c_3*c_1*c_2-2*c_0*c_3**2*c_1*c_5*a*c_2**2*c_4-2*c_0**4*c_5**4*a-2*c_0**4*c_5**4*b-2*c_3**4*c_2**4*a-2*c_3**4*c_2**4*b-c_0**4*c_5**4-c_3**4*c_2**4-2*c_0**3*c_4**2*c_5**2*a*c_2+2*c_0**3*c_4*c_5**3*a*c_1-2*c_0**2*c_3*c_1**2*c_5**3*a+2*c_1*c_2**3*c_3**3*a*c_4-2*c_1**2*c_2**2*c_3**3*a*c_5-2*c_0*c_4**2*c_3**2*c_2**3*a-c_1**2*c_0**2*c_4**2*c_5**2-c_1**2*c_4**2*c_3**2*c_2**2+2*a**2*c_0**3*c_5**4*c_1-2*a*c_0**4*c_5**4*b-a**2*c_0**2*c_5**4*c_1**2-a**2*c_3**2*c_2**4*c_4**2+2*a**2*c_3**3*c_2**4*c_4-2*a*c_3**4*c_2**4*b-b**2*c_0**4*c_4**2*c_5**2+2*b**2*c_0**4*c_4*c_5**3+2*b**2*c_3**4*c_2**3*c_1-b**2*c_1**2*c_2**2*c_3**4-b**2*c_0**2*c_4**2*c_3**2*c_2**2+2*c_1**3*c_3*c_5**2*c_0*c_4+2*c_1**3*c_3**2*c_5*c_4*c_2+2*c_1**3*c_3*c_5**3*a*c_0-2*c_1**3*c_3**2*c_5**2*a*c_2-2*c_1**3*c_3**2*c_5**2*b*c_0+2*c_1**3*c_3**3*c_5*b*c_2+2*c_2*c_0**2*c_4**3*c_1*c_5+2*c_2**2*c_0*c_4**3*c_1*c_3-2*c_2**2*c_0**2*c_4**3*a*c_5+2*c_2**3*c_0*c_4**3*a*c_3+2*c_2*c_0**3*c_4**3*b*c_5-2*c_2**2*c_0**2*c_4**3*b*c_3-2*c_1**2*c_0**2*c_4*c_5**3*a-2*c_1*c_0**3*c_4**2*c_5**2*b-2*c_1*c_4**2*c_3**2*c_2**3*a-2*c_1**2*c_4*c_3**3*c_2**2*b-2*a**2*c_0**3*c_5**3*c_2*c_4+4*a**2*c_0**3*c_5**3*c_3*c_2-6*a**2*c_0**2*c_5**2*c_3**2*c_2**2+2*a*c_0**4*c_5**3*b*c_4-a**2*c_0**2*c_5**2*c_2**2*c_4**2+4*a**2*c_3**3*c_0*c_2**3*c_5+2*a*c_0**3*c_5**4*c_1*b+2*a*c_3**3*c_2**4*c_4*b-2*a**2*c_3**3*c_2**3*c_1*c_5+2*a*c_3**4*c_2**3*b*c_1-a**2*c_3**2*c_1**2*c_5**2*c_2**2-b**2*c_0**2*c_3**2*c_1**2*c_5**2-2*b**2*c_0**3*c_3*c_1*c_5**3-6*b**2*c_3**2*c_2**2*c_0**2*c_5**2+4*b**2*c_3**3*c_2**3*c_0*c_5-2*b**2*c_3**3*c_2**3*c_0*c_4+4*b**2*c_0**3*c_5**3*c_3*c_2-4*c_1**2*c_3*c_5*c_2*c_0*c_4**2+4*c_1**2*c_3**2*c_5*a*c_2**2*c_4+4*c_1**2*c_3*c_5**2*b*c_0**2*c_4+4*c_2*c_0**2*c_4**2*a*c_5**2*c_1+4*c_2**2*c_0*c_4**2*b*c_1*c_3**2+6*a**2*c_0**2*c_5**2*c_3*c_2**2*c_4-6*a**2*c_0**2*c_5**3*c_3*c_1*c_2-2*a*c_0**3*c_5**3*b*c_3*c_1-12*a*c_0**2*c_5**2*b*c_3**2*c_2**2+8*a*c_0**3*c_5**3*b*c_3*c_2+2*a**2*c_0**2*c_5**3*c_2*c_4*c_1+2*a**2*c_0*c_5*c_2**3*c_4**2*c_3-6*a**2*c_0*c_5*c_2**3*c_4*c_3**2+2*a*c_0**3*c_5**2*c_2*c_4**2*b-2*a*c_0**3*c_5**3*c_2*c_4*b+6*a**2*c_3**2*c_0*c_2**2*c_5**2*c_1+8*a*c_3**3*c_0*c_2**3*c_5*b+2*a**2*c_0*c_5**3*c_1**2*c_3*c_2-2*a*c_0**3*c_5**3*c_1*b*c_4+2*a*c_0**2*c_5**3*c_1**2*b*c_3+2*a**2*c_3**2*c_2**3*c_4*c_1*c_5-2*a*c_3**3*c_2**3*c_4*b*c_1+2*a*c_3**2*c_2**3*c_4**2*b*c_0-c_1**4*c_3**2*c_5**2-c_2**2*c_0**2*c_4**4-a**2*c_0**4*c_5**4-a**2*c_3**4*c_2**4-b**2*c_3**4*c_2**4-b**2*c_0**4*c_5**4+6*a*c_0**2*c_5**2*b*c_1*c_2*c_3**2-6*a*c_0**3*c_5**2*b*c_4*c_3*c_2-4*a**2*c_0*c_5**2*c_2**2*c_4*c_3*c_1-6*a*c_0*c_5*c_2**3*c_4*b*c_3**2+6*a*c_0**2*c_5**2*c_2**2*c_4*b*c_3-4*a*c_0**2*c_5*c_2**2*c_4**2*b*c_3-6*a*c_3**3*c_0*c_2**2*c_5*b*c_1+6*a*c_3**2*c_0**2*c_2**2*c_5*b*c_4+6*a*c_0*c_5**2*c_1*b*c_3**2*c_2**2-4*a*c_0*c_5**2*c_1**2*b*c_2*c_3**2-6*a*c_0**2*c_5**3*c_1*b*c_3*c_2-4*b**2*c_0**2*c_4*c_5*c_1*c_2*c_3**2+2*a*c_0**2*c_5**2*c_2*c_4*b*c_3*c_1+2*a*c_0*c_5*c_2**2*c_4*b*c_1*c_3**2-2*a*c_3**3*c_2**3*b*c_0*c_4-2*a*c_3**3*c_1*c_5*c_2**3*b+2*a*c_3**3*c_1**2*c_5*c_2**2*b+2*b**2*c_0**3*c_4*c_5**2*c_3*c_1+6*b**2*c_0**2*c_4*c_5*c_3**2*c_2**2-6*b**2*c_0**3*c_4*c_5**2*c_3*c_2+2*b**2*c_0**3*c_4**2*c_5*c_3*c_2-6*b**2*c_0*c_3**3*c_1*c_5*c_2**2+2*b**2*c_0*c_3**3*c_1**2*c_5*c_2+6*b**2*c_0**2*c_3**2*c_1*c_5**2*c_2+2*b**2*c_1*c_2**2*c_3**3*c_0*c_4)*d_3 

### Formulas por e_{i,j} ###

-a*c_0*b*c_5-3*a*c_0*c_1*c_5+2*c_1*b*c_3*c_5+10*c_0*c_2*c_3*c_5-6*a*c_2*c_3*c_5-a*c_1*c_4*c_5+a*b*c_4*c_5-3*c_0*b*c_4*c_5+3*c_0*c_1*c_4*c_5+2*c_0*a*c_5**2-5*c_1**2*c_3*c_5+3*b**2*c_3*c_5+2*a**2*c_1*c_5+2*c_0**2*b*c_5-3*c_2*c_1*c_3*a+9*c_2*c_3*a*b-9*c_2**2*c_3**2-c_0**2*b**2-3*c_3*b**2*c_1-6*c_2*c_0*c_3*b+c_0*b*a*c_1-c_4**2*b**2-a**2*c_1**2-4*c_2*c_0*c_1*c_3-4*c_2*c_0**2*a+3*c_2*c_0*a**2+2*c_0*b**2*c_4-3*c_2*a**2*c_4-5*c_0*c_2*c_4**2+2*a*c_2*c_4**2+a*c_0*c_1**2+a*c_4*c_1**2-c_0*c_4*c_1**2-c_4**2*c_5*c_1+c_4**2*c_1*b-c_0*b*c_1*c_4-3*b*c_2*c_3*c_4+7*c_1*c_2*c_3*c_4+2*c_2*c_0*a*c_4-a*c_1*b*c_4+c_3*c_1**3+2*c_3*c_1**2*b+c_4**2*b*c_5+4*c_3*c_5**2*c_1-4*c_3*c_5**2*b-c_0**2*c_5**2-a**2*c_5**2+c_2*c_4**3+(-c_0*b**2*a+3*a*c_0*b*c_5+a*c_0*c_1*c_5-2*c_1*b*c_3*c_5-2*c_0*c_2*c_3*c_5+2*a*c_2*c_3*c_5+a*c_1*c_4*c_5-a*b*c_4*c_5+c_0*b*c_4*c_5-c_0*c_1*c_4*c_5-2*c_0*a*c_5**2+c_1**2*c_3*c_5+b**2*c_3*c_5-a**2*b*c_5-a**2*c_1*c_5-2*c_0**2*b*c_5-c_2*a**3+c_2*c_1*c_3*a-3*c_2*c_3*a*b+c_2**2*c_3**2+c_0**2*b**2+2*c_3*b**2*c_1+2*c_2*c_0*c_3*b-c_3*b**3-c_0*b*a*c_1+c_2*c_0*a**2+a**2*c_1*b+a*b**2*c_4-c_0*b**2*c_4+2*c_2*a**2*c_4+c_0*c_2*c_4**2-a*c_2*c_4**2+c_0*b*c_1*c_4+b*c_2*c_3*c_4-c_1*c_2*c_3*c_4-2*c_2*c_0*a*c_4-a*c_1*b*c_4-c_3*c_1**2*b+c_0**2*c_5**2+a**2*c_5**2)*e10+4*c_2*c_0**2*c_4-4*c_2*c_4*c_5*c_3
-27*c_2**2*c_3**2+12*c_2*c_0**2*c_4+4*c_2*c_4**3-12*c_0*c_2*c_4**2-18*c_2*c_0*c_1*c_3-18*c_2*c_4*c_5*c_3+18*c_1*c_2*c_3*c_4-4*c_2*c_0**3+18*c_0*c_2*c_3*c_5+c_0**2*c_1**2-4*c_5**3*c_3-2*c_4**2*c_5*c_1+c_4**2*c_5**2+4*c_0*c_1*c_4*c_5+4*c_3*c_1**3+c_4**2*c_1**2+c_0**2*c_5**2-12*c_1**2*c_3*c_5-2*c_0*c_4*c_5**2-2*c_0**2*c_5*c_1+12*c_3*c_5**2*c_1-2*c_0*c_4*c_1**2+(-c_0*b**2*a+3*a*c_0*b*c_5+a*c_0*c_1*c_5-2*c_1*b*c_3*c_5-2*c_0*c_2*c_3*c_5+2*a*c_2*c_3*c_5+a*c_1*c_4*c_5-a*b*c_4*c_5+c_0*b*c_4*c_5-c_0*c_1*c_4*c_5-2*c_0*a*c_5**2+c_1**2*c_3*c_5+b**2*c_3*c_5-a**2*b*c_5-a**2*c_1*c_5-2*c_0**2*b*c_5-c_2*a**3+c_2*c_1*c_3*a-3*c_2*c_3*a*b+c_2**2*c_3**2+c_0**2*b**2+2*c_3*b**2*c_1+2*c_2*c_0*c_3*b-c_3*b**3-c_0*b*a*c_1+c_2*c_0*a**2+a**2*c_1*b+a*b**2*c_4-c_0*b**2*c_4+2*c_2*a**2*c_4+c_0*c_2*c_4**2-a*c_2*c_4**2+c_0*b*c_1*c_4+b*c_2*c_3*c_4-c_1*c_2*c_3*c_4-2*c_2*c_0*a*c_4-a*c_1*b*c_4-c_3*c_1**2*b+c_0**2*c_5**2+a**2*c_5**2)*e20
-27*c_2**2*c_3**2-4*c_2*c_0**3-18*c_2*c_0*c_1*c_3+18*c_1*c_2*c_3*c_4-18*c_2*c_4*c_5*c_3-12*c_0*c_2*c_4**2+12*c_2*c_0**2*c_4+4*c_2*c_4**3+18*c_0*c_2*c_3*c_5+4*c_3*c_1**3-12*c_1**2*c_3*c_5+4*c_0*c_1*c_4*c_5-2*c_4**2*c_5*c_1+c_4**2*c_1**2+c_0**2*c_5**2-2*c_0*c_4*c_1**2+c_0**2*c_1**2-2*c_0**2*c_5*c_1+12*c_3*c_5**2*c_1-4*c_5**3*c_3+c_4**2*c_5**2-2*c_0*c_4*c_5**2+(-c_0*b**2*a+3*a*c_0*b*c_5+a*c_0*c_1*c_5-2*c_1*b*c_3*c_5-2*c_0*c_2*c_3*c_5+2*a*c_2*c_3*c_5+a*c_1*c_4*c_5-a*b*c_4*c_5+c_0*b*c_4*c_5-c_0*c_1*c_4*c_5-2*c_0*a*c_5**2+c_1**2*c_3*c_5+b**2*c_3*c_5-a**2*b*c_5-a**2*c_1*c_5-2*c_0**2*b*c_5-c_2*a**3+c_2*c_1*c_3*a-3*c_2*c_3*a*b+c_2**2*c_3**2+c_0**2*b**2+2*c_3*b**2*c_1+2*c_2*c_0*c_3*b-c_3*b**3-c_0*b*a*c_1+c_2*c_0*a**2+a**2*c_1*b+a*b**2*c_4-c_0*b**2*c_4+2*c_2*a**2*c_4+c_0*c_2*c_4**2-a*c_2*c_4**2+c_0*b*c_1*c_4+b*c_2*c_3*c_4-c_1*c_2*c_3*c_4-2*c_2*c_0*a*c_4-a*c_1*b*c_4-c_3*c_1**2*b+c_0**2*c_5**2+a**2*c_5**2)*e30
-3*a*c_0*b*c_5-2*a*c_0*c_1*c_5+4*c_1*b*c_3*c_5+6*c_0*c_2*c_3*c_5-4*a*c_2*c_3*c_5-2*a*c_1*c_4*c_5+a*b*c_4*c_5-2*c_0*b*c_4*c_5+3*c_0*c_1*c_4*c_5+4*c_0*a*c_5**2-3*c_1**2*c_3*c_5-b**2*c_3*c_5+a**2*c_1*c_5+4*c_0**2*b*c_5-2*c_2*c_1*c_3*a+3*c_2*c_3*a*b-3*c_2**2*c_3**2-c_0**2*b**2-2*c_3*b**2*c_1-4*c_2*c_0*c_3*b+c_0*b*a*c_1-c_2*c_0*a**2+c_0*b**2*c_4-2*c_2*a**2*c_4-3*c_0*c_2*c_4**2+2*a*c_2*c_4**2-2*c_0*b*c_1*c_4-2*b*c_2*c_3*c_4+3*c_1*c_2*c_3*c_4+4*c_2*c_0*a*c_4+a*c_1*b*c_4+(-c_0*b**2*a+3*a*c_0*b*c_5+a*c_0*c_1*c_5-2*c_1*b*c_3*c_5-2*c_0*c_2*c_3*c_5+2*a*c_2*c_3*c_5+a*c_1*c_4*c_5-a*b*c_4*c_5+c_0*b*c_4*c_5-c_0*c_1*c_4*c_5-2*c_0*a*c_5**2+c_1**2*c_3*c_5+b**2*c_3*c_5-a**2*b*c_5-a**2*c_1*c_5-2*c_0**2*b*c_5-c_2*a**3+c_2*c_1*c_3*a-3*c_2*c_3*a*b+c_2**2*c_3**2+c_0**2*b**2+2*c_3*b**2*c_1+2*c_2*c_0*c_3*b-c_3*b**3-c_0*b*a*c_1+c_2*c_0*a**2+a**2*c_1*b+a*b**2*c_4-c_0*b**2*c_4+2*c_2*a**2*c_4+c_0*c_2*c_4**2-a*c_2*c_4**2+c_0*b*c_1*c_4+b*c_2*c_3*c_4-c_1*c_2*c_3*c_4-2*c_2*c_0*a*c_4-a*c_1*b*c_4-c_3*c_1**2*b+c_0**2*c_5**2+a**2*c_5**2)*e01+2*c_3*c_1**2*b-3*c_0**2*c_5**2-a**2*c_5**2
-2*c_0*c_4*c_1**2+c_4**2*c_5*b+c_4**2*c_1*b-2*c_4**2*c_1*c_5+8*c_1*c_5**2*c_3-3*a*c_0*c_1*c_5+2*c_1*b*c_3*c_5+20*c_0*c_2*c_3*c_5-6*a*c_2*c_3*c_5-a*c_1*c_4*c_5-3*c_0*b*c_4*c_5+6*c_0*c_1*c_4*c_5+2*c_0*a*c_5**2-10*c_1**2*c_3*c_5+2*c_0**2*b*c_5-3*c_2*c_1*c_3*a-18*c_2**2*c_3**2-6*c_2*c_0*c_3*b-4*a*c_2*c_0**2+a*c_0*c_1**2+a*c_4*c_1**2+2*c_1**3*c_3+2*c_2*c_4**3+(-c_0*b**2*a+3*a*c_0*b*c_5+a*c_0*c_1*c_5-2*c_1*b*c_3*c_5-2*c_0*c_2*c_3*c_5+2*a*c_2*c_3*c_5+a*c_1*c_4*c_5-a*b*c_4*c_5+c_0*b*c_4*c_5-c_0*c_1*c_4*c_5-2*c_0*a*c_5**2+c_1**2*c_3*c_5+b**2*c_3*c_5-a**2*b*c_5-a**2*c_1*c_5-2*c_0**2*b*c_5-c_2*a**3+c_2*c_1*c_3*a-3*c_2*c_3*a*b+c_2**2*c_3**2+c_0**2*b**2+2*c_3*b**2*c_1+2*c_2*c_0*c_3*b-c_3*b**3-c_0*b*a*c_1+c_2*c_0*a**2+a**2*c_1*b+a*b**2*c_4-c_0*b**2*c_4+2*c_2*a**2*c_4+c_0*c_2*c_4**2-a*c_2*c_4**2+c_0*b*c_1*c_4+b*c_2*c_3*c_4-c_1*c_2*c_3*c_4-2*c_2*c_0*a*c_4-a*c_1*b*c_4-c_3*c_1**2*b+c_0**2*c_5**2+a**2*c_5**2)*e11-10*c_0*c_2*c_4**2+2*a*c_2*c_4**2-c_0*b*c_1*c_4-3*b*c_2*c_3*c_4+14*c_1*c_2*c_3*c_4+2*c_2*c_0*a*c_4-8*c_2*c_0*c_1*c_3-8*c_2*c_4*c_5*c_3+8*c_2*c_0**2*c_4+2*c_3*c_1**2*b-4*c_3*c_5**2*b-2*c_0**2*c_5**2
-27*c_2**2*c_3**2-12*c_0*c_2*c_4**2+18*c_1*c_2*c_3*c_4-4*c_2*c_0**3+12*c_2*c_0**2*c_4+18*c_0*c_2*c_3*c_5-18*c_2*c_0*c_1*c_3+4*c_2*c_4**3-18*c_2*c_4*c_5*c_3+c_4**2*c_1**2+c_4**2*c_5**2+12*c_1*c_5**2*c_3-12*c_1**2*c_3*c_5+4*c_0*c_1*c_4*c_5-2*c_0**2*c_1*c_5+c_0**2*c_1**2-2*c_0*c_4*c_5**2-2*c_4**2*c_1*c_5-2*c_0*c_4*c_1**2-4*c_3*c_5**3+4*c_1**3*c_3+c_0**2*c_5**2+(2*c_1*b**2*c_3-b**3*c_3-a*c_0*b**2-c_1**2*b*c_3-c_1*c_0*a*b-c_2*a**3+c_0**2*b**2+c_2*c_0*a**2+c_0**2*c_5**2+a**2*c_5**2-2*c_1*b*c_3*c_5-2*c_0*c_2*c_3*c_5+2*a*c_2*c_3*c_5+c_1*c_0*a*c_5+3*a*c_0*b*c_5-c_0*c_1*c_4*c_5+b*c_0*c_4*c_5-b*a*c_4*c_5+c_1*a*c_4*c_5+c_1*b*a**2-3*c_2*c_3*b*a+c_2*c_1*c_3*a+c_2**2*c_3**2+2*c_2*c_0*c_3*b-c_1*c_2*c_3*c_4+b*c_2*c_3*c_4+c_1*c_0*b*c_4-2*c_2*c_0*a*c_4-c_1*a*b*c_4-c_1*a**2*c_5-2*c_0**2*b*c_5-b*a**2*c_5-2*c_0*a*c_5**2+c_1**2*c_3*c_5+b**2*c_3*c_5-c_0*b**2*c_4+a*b**2*c_4+c_0*c_2*c_4**2-a*c_2*c_4**2+2*c_2*a**2*c_4)*e21
(-c_0*b**2*a+3*a*c_0*b*c_5+a*c_0*c_1*c_5-2*c_1*b*c_3*c_5-2*c_0*c_2*c_3*c_5+2*a*c_2*c_3*c_5+a*c_1*c_4*c_5-a*b*c_4*c_5+c_0*b*c_4*c_5-c_0*c_1*c_4*c_5-2*c_0*a*c_5**2+c_1**2*c_3*c_5+b**2*c_3*c_5-a**2*b*c_5-a**2*c_1*c_5-2*c_0**2*b*c_5-c_2*a**3+c_2*c_1*c_3*a-3*c_2*c_3*a*b+c_2**2*c_3**2+c_0**2*b**2+2*c_3*b**2*c_1+2*c_2*c_0*c_3*b-c_3*b**3-c_0*b*a*c_1+c_2*c_0*a**2+a**2*c_1*b+a*b**2*c_4-c_0*b**2*c_4+2*c_2*a**2*c_4+c_0*c_2*c_4**2-a*c_2*c_4**2+c_0*b*c_1*c_4+b*c_2*c_3*c_4-c_1*c_2*c_3*c_4-2*c_2*c_0*a*c_4-a*c_1*b*c_4-c_3*c_1**2*b+c_0**2*c_5**2+a**2*c_5**2)*e02-a*c_0*c_1*c_5+2*c_1*b*c_3*c_5+6*c_0*c_2*c_3*c_5-2*a*c_2*c_3*c_5-a*c_1*c_4*c_5-c_0*b*c_4*c_5+3*c_0*c_1*c_4*c_5+2*c_0*a*c_5**2-3*c_1**2*c_3*c_5+2*c_0**2*b*c_5-c_2*c_1*c_3*a-3*c_2**2*c_3**2-2*c_2*c_0*c_3*b+a*c_2*c_4**2+c_3*c_1**2*b-3*c_0**2*c_5**2-3*c_0*c_2*c_4**2+2*c_2*c_0*a*c_4-c_0*b*c_1*c_4+3*c_1*c_2*c_3*c_4-b*c_2*c_3*c_4
-9*c_2**2*c_3**2-4*c_2*c_3*c_4*c_5-4*c_2*c_0*c_1*c_3+c_2*c_4**3+10*c_0*c_2*c_3*c_5-5*c_0*c_2*c_4**2+7*c_1*c_2*c_3*c_4+4*c_2*c_0**2*c_4-c_0**2*c_5**2-5*c_1**2*c_3*c_5+3*c_0*c_1*c_4*c_5-c_0*c_4*c_1**2+c_1**3*c_3-c_4**2*c_1*c_5+4*c_1*c_5**2*c_3+(-c_0*b**2*a+3*a*c_0*b*c_5+a*c_0*c_1*c_5-2*c_1*b*c_3*c_5-2*c_0*c_2*c_3*c_5+2*a*c_2*c_3*c_5+a*c_1*c_4*c_5-a*b*c_4*c_5+c_0*b*c_4*c_5-c_0*c_1*c_4*c_5-2*c_0*a*c_5**2+c_1**2*c_3*c_5+b**2*c_3*c_5-a**2*b*c_5-a**2*c_1*c_5-2*c_0**2*b*c_5-c_2*a**3+c_2*c_1*c_3*a-3*c_2*c_3*a*b+c_2**2*c_3**2+c_0**2*b**2+2*c_3*b**2*c_1+2*c_2*c_0*c_3*b-c_3*b**3-c_0*b*a*c_1+c_2*c_0*a**2+a**2*c_1*b+a*b**2*c_4-c_0*b**2*c_4+2*c_2*a**2*c_4+c_0*c_2*c_4**2-a*c_2*c_4**2+c_0*b*c_1*c_4+b*c_2*c_3*c_4-c_1*c_2*c_3*c_4-2*c_2*c_0*a*c_4-a*c_1*b*c_4-c_3*c_1**2*b+c_0**2*c_5**2+a**2*c_5**2)*e12
(-c_2*a**3+2*b**2*c_3*c_1-b*c_3*c_1**2+b*a**2*c_1-b**2*c_0*c_4+2*c_2*a**2*c_4+b**2*a*c_4+c_0*c_2*c_4**2-a*c_2*c_4**2+2*c_2*c_0*c_3*b-b*c_0*a*c_1+c_2*c_1*c_3*a+b**2*c_0**2-b**2*c_0*a+c_0**2*c_5**2+a**2*c_5**2+c_2*c_0*a**2+b*c_0*c_1*c_4-b*a*c_1*c_4+b*c_2*c_3*c_4-c_1*c_2*c_3*c_4-2*c_2*c_0*a*c_4-b**3*c_3+3*b*c_0*a*c_5-2*c_0*c_2*c_3*c_5+2*a*c_2*c_3*c_5-2*c_1*b*c_3*c_5-a*b*c_4*c_5+c_0*b*c_4*c_5+c_1*a*c_4*c_5-c_0*c_1*c_4*c_5+c_1*c_0*a*c_5-3*c_2*c_3*a*b+c_2**2*c_3**2-b*a**2*c_5-2*c_0*a*c_5**2-c_1*a**2*c_5-2*b*c_0**2*c_5+c_1**2*c_3*c_5+b**2*c_3*c_5)*e03-c_0*c_2*c_4**2-c_0**2*c_5**2+c_1*c_2*c_3*c_4-c_2**2*c_3**2+2*c_0*c_2*c_3*c_5-c_1**2*c_3*c_5+c_0*c_1*c_4*c_5 

